Generalizing event shapes: In search of lost collider time

We introduce a new class of collider-type observables in conformal field theories which we call generalized event shapes. They are defined as matrix elements of light-ray operators that are sensitive to the longitudinal, or time-dependent, structure of the state produced in the collision. Generalized event shapes can be studied using both correlation functions and scattering amplitudes. They are infrared finite and smoothly transit over to the familiar event shapes. We compute them in planar ${\cal N}=4$ super-Yang-Mills theory at weak and strong coupling, and study their physical properties. We show that at strong coupling both the stringy and quantum-gravitational corrections to the energy-energy correlation exhibit longitudinal broadening that manifests itself through the presence of long-time tails in the energy flux measured by the detectors.

==> kernels-v2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    315649,       8717]
NotebookOptionsPosition[    306762,       8591]
NotebookOutlinePosition[    307155,       8607]
CellTagsIndexPosition[    307112,       8604]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Detector kernels ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "XY"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8c96168e-8047-468b-9b45-541080dce1ee"],
 " for X,Y={S,Q,E}"
}], "Section",
 CellChangeTimes->{{3.829547069921896*^9, 3.8295470854009943`*^9}, {
   3.829547573608523*^9, 3.8295475871595583`*^9}, {3.833354025284074*^9, 
   3.833354034829838*^9}, 3.833354110639983*^9, {3.833354191183962*^9, 
   3.833354215095694*^9}},ExpressionUUID->"21c25c77-51f4-4231-baae-\
e58cedc4a597"],

Cell[CellGroupData[{

Cell[TextData[{
 "Differential equation for the scalar-scalar kernel ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\:041a", "SS"], ",", " ", 
    RowBox[{
     RowBox[{"Eq", ".", 
      RowBox[{"(", "5.17", ")"}]}], ":"}]}], TraditionalForm]],ExpressionUUID->
  "135c5b75-12b5-44b5-a258-713268fdf5f9"]
}], "Subsection",
 CellChangeTimes->{{3.833354056658992*^9, 3.833354090995903*^9}, {
  3.833354331682459*^9, 3.833354332132779*^9}, {3.834191709870163*^9, 
  3.834191721973166*^9}},ExpressionUUID->"4409b4ef-9fb7-4752-ae8f-\
db107fbebd2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiffEq", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["j", "1"], " ", 
     SubscriptBox["j", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "w1"}], "-", "w2", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
        SubscriptBox["j", "1"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
        SubscriptBox["j", "2"]}]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["K", "SS"], "[", 
      RowBox[{"w1", ",", "w2"}], "]"}]}], "-", 
    RowBox[{"w2", " ", 
     SubscriptBox["j", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "w2", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
        SubscriptBox["j", "1"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
        SubscriptBox["j", "2"]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["K", "SS"], 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"w1", ",", "w2"}], "]"}]}], "-", 
    RowBox[{"w1", " ", 
     SubscriptBox["j", "1"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "w1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
        SubscriptBox["j", "1"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
        SubscriptBox["j", "2"]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["K", "SS"], 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
    RowBox[{"w1", " ", "w2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "w1", "+", "w2", "+", 
       RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["j", "1"], "+", 
       SubscriptBox["j", "2"]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["K", "SS"], 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"w1", ",", "w2"}], "]"}]}]}], "\[Equal]", "0"}]}]], "Input",
 CellChangeTimes->{{3.833353199332014*^9, 3.8333532089877787`*^9}, {
  3.8333663708809032`*^9, 3.833366371204924*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"134ce486-92e0-425f-a507-2db06cb52198"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["j", "1"], " ", 
    SubscriptBox["j", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "w1"}], "-", "w2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
       SubscriptBox["j", "1"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
       SubscriptBox["j", "2"]}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["K", "SS"], "[", 
     RowBox[{"w1", ",", "w2"}], "]"}]}], "-", 
   RowBox[{"w2", " ", 
    SubscriptBox["j", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "w2", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
       SubscriptBox["j", "1"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
       SubscriptBox["j", "2"]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["K", "SS"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"w1", ",", "w2"}], "]"}]}], "-", 
   RowBox[{"w1", " ", 
    SubscriptBox["j", "1"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "w1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
       SubscriptBox["j", "1"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
       SubscriptBox["j", "2"]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["K", "SS"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
   RowBox[{"w1", " ", "w2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "w1", "+", "w2", "+", 
      RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["j", "1"], "+", 
      SubscriptBox["j", "2"]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["K", "SS"], 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"w1", ",", "w2"}], "]"}]}]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{
  3.833353209753318*^9, 3.833353939129273*^9, {3.833353986985973*^9, 
   3.8333539968180532`*^9}, 3.833354312010715*^9, 3.83336637230581*^9, 
   3.834114278293977*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"b8fc36be-41fe-47ca-b877-1193e0ddd79c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Relation between ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "XY"], TraditionalForm]],ExpressionUUID->
  "b549e77f-b83f-4543-bdc7-919c31f13269"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "SS"], TraditionalForm]],ExpressionUUID->
  "af1e2281-6349-4da3-bc5a-82a82f59a726"],
 ", Eq.(5.13) :"
}], "Subsection",
 CellChangeTimes->{{3.833354117542804*^9, 3.833354158088368*^9}, {
  3.834191746870111*^9, 
  3.834191750635985*^9}},ExpressionUUID->"dace46da-c59e-4193-acc5-\
a68032d0aaa8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["K", "QS"], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", 
      SubscriptBox["j", "1"], " ", 
      RowBox[{
       SubscriptBox["K", "SS"], "[", 
       RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
      SubscriptBox["j", "2"], " ", 
      RowBox[{
       SubscriptBox["K", "SS"], "[", 
       RowBox[{"w1", ",", "w2"}], "]"}]}], "-", 
     RowBox[{"w1", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["K", "SS"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
     RowBox[{"w1", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["K", "SS"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"w1", ",", "w2"}], "]"}]}]}], 
    RowBox[{"2", " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["j", "1"], "+", 
       SubscriptBox["j", "2"]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.833353363563271*^9, 3.833353370984968*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a7ce1cc8-3647-4095-83c2-f6232fa01f5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["K", "QQ"], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "z", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["j", "1"], "+", 
         SubscriptBox["j", "2"]}], ")"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "w1", "+", "w2", "+", 
            RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
          SubsuperscriptBox["j", "1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"3", " ", "w2"}], "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "w2", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["j", "1"], " ", 
          SubscriptBox["j", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "w1", "+", "w2", "+", 
            RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
          SubsuperscriptBox["j", "2", "2"]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["K", "SS"], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
      RowBox[{"w2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w1", "+", 
            RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
          SubscriptBox["j", "1"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "w1", "+", 
            RowBox[{"2", " ", "w2"}], "+", 
            RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
          SubscriptBox["j", "2"]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
      RowBox[{"w1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "w2", "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"w2", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["j", "1"]}], "+", 
         RowBox[{"w2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
          SubscriptBox["j", "2"]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833353393886999*^9, 3.833353398347578*^9}, 
   3.833353995814962*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"af10c58d-5660-4193-ba4c-e854ec78cb8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["K", "ES"], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["j", "1"], "+", 
        SubscriptBox["j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SubscriptBox["j", "1"], "+", 
        SubscriptBox["j", "2"]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["j", "1"], "+", 
         SubscriptBox["j", "2"]}]], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
           SubsuperscriptBox["j", "1", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
           SubsuperscriptBox["j", "1", "2"], " ", 
           SubscriptBox["j", "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"w1", " ", "z"}]}], ")"}], "2"], " ", 
           SubscriptBox["j", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubsuperscriptBox["j", "2", "2"]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["j", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"w1", " ", "z"}], "+", 
             RowBox[{
              SuperscriptBox["w1", "2"], " ", 
              SuperscriptBox["z", "2"], " ", 
              SubscriptBox["j", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "w1", " ", "z"}]}], ")"}], " ", 
              SubsuperscriptBox["j", "2", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["K", "SS"], "[", 
         RowBox[{"w1", ",", "w2"}], "]"}]}]}], "+", 
      FractionBox[
       RowBox[{"6", " ", "w1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubsuperscriptBox["j", "1", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"w1", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"w2", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
              SubscriptBox["j", "1"]}]}], ")"}], " ", 
           SubscriptBox["j", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           SubsuperscriptBox["j", "2", "2"]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["K", "SS"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"w1", ",", "w2"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["j", "1"], "+", 
        SubscriptBox["j", "2"]}]], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"6", " ", "w1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
           SubsuperscriptBox["j", "1", "2"]}], "+", 
          RowBox[{
           SubscriptBox["j", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"w1", " ", "z"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
              SubscriptBox["j", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubsuperscriptBox["j", "2", "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["K", "SS"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"w1", ",", "w2"}], "]"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["j", "1"], "+", 
        SubscriptBox["j", "2"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["j", "1"], "+", 
         SubscriptBox["j", "2"]}]], 
       RowBox[{"2", " ", 
        SuperscriptBox["w1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z", "+", 
          RowBox[{"2", " ", "w2", " ", "z"}], "+", 
          RowBox[{"2", " ", "w1", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"w2", " ", "z"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "w1", "+", "w2", "+", 
                RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
           
           SubscriptBox["j", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "w1", "+", "w2", "+", 
                RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
           
           SubscriptBox["j", "2"]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["K", "SS"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"w1", ",", "w2"}], "]"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["w1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w1", " ", "z"}]}], ")"}], "2"], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833353402251131*^9, 3.833353428739546*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e86fb375-2b07-427d-b610-47ca09ca0e05"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["K", "EQ"], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"12", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["j", "1"], "+", 
        SubscriptBox["j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["j", "1"], "+", 
        SubscriptBox["j", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SubscriptBox["j", "1"], "+", 
        SubscriptBox["j", "2"]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["j", "1"]}]], "2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "w1", "+", "w2", "+", 
            RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
          SubsuperscriptBox["j", "1", "3"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "w1", "+", "w2", "+", 
            RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
          SubsuperscriptBox["j", "1", "4"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "w2"}], ")"}]}], "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"z", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", " ", "w2"}], "+", 
                  RowBox[{"2", " ", "w1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w2", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["j", "1", "3"], " ", 
          SubscriptBox["j", "2"]}], "+", 
         RowBox[{
          SubscriptBox["j", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "w2"}], ")"}]}], "-", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"z", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"4", " ", "w1"}], "+", 
                  RowBox[{"9", " ", "w2"}], "+", 
                  RowBox[{"3", " ", "w1", " ", "w2", " ", "z"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"3", " ", "w1", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{"w1", "+", "w2", "+", 
               RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
             SubscriptBox["j", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubsuperscriptBox["j", "2", "2"]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["j", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "w1", "+", "w2", "+", 
               RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["j", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "9"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "w2"}], ")"}]}], "-", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"z", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"15", " ", "w2"}], "+", 
                    RowBox[{"w1", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"w2", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "w2"}], ")"}]}], "+", 
                  RowBox[{"w1", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"9", " ", "w2"}]}], ")"}], " ", "z"}], "+", 
                    RowBox[{"16", " ", "w1", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w2", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                " ", 
                SubscriptBox["j", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["j", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "w1", "+", "w2", "+", 
               RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["j", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "w2"}], ")"}]}], "-", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"z", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"9", " ", "w2"}], "+", 
                    RowBox[{"2", " ", "w1", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"w2", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
                "+", 
               RowBox[{
                SubscriptBox["j", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "9"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "w2"}], ")"}]}], "+", 
                  RowBox[{"w1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "-", 
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "w2"}]}], ")"}], " ", "z"}], "+", 
                    RowBox[{"w1", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"2", " ", "w2", " ", "z"}]}], ")"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "w2"}], ")"}]}], "+", 
                    RowBox[{"w1", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"18", " ", "w2"}], "+", 
                    RowBox[{"w1", " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"15", " ", "w2", " ", "z"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                   SubscriptBox["j", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["K", "SS"], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["j", "1"]}], ")"}], " ", 
         SubscriptBox["j", "1"]}]], "2", " ", "w1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"w2", " ", "z"}]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "w1", "+", 
            RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
          SubsuperscriptBox["j", "1", "4"]}], "+", 
         RowBox[{
          SubsuperscriptBox["j", "1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"w2", " ", "z"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "w1", "+", 
               RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"w2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", 
                   SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SubscriptBox["j", "2"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", "w2", " ", "z", " ", 
          SubscriptBox["j", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "w2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "w1", "+", "w2", "+", 
               RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
             SubscriptBox["j", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubsuperscriptBox["j", "2", "2"]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["j", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"w2", " ", "z"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "w1", "+", 
               RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["j", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "w2", " ", 
                "z"}], "+", 
               RowBox[{"2", " ", "w1", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"w2", " ", "z"}]}], ")"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "w2"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "w2", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "w1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w2", " ", "z"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", " ", "w2", " ", "z"}]}], ")"}]}]}], ")"}], 
                " ", 
                SubscriptBox["j", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["j", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"w2", " ", "z"}]}], ")"}]}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "w1", "+", 
               RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["j", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "w2"}], "-", 
               RowBox[{"3", " ", "w2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "w2"}], ")"}], " ", "z"}], "+", 
               RowBox[{"w1", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"w2", " ", "z"}]}], ")"}], "2"]}], "+", 
               RowBox[{
                SubscriptBox["j", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "w2"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"w2", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "w1", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"w2", " ", "z"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "w2", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"12", " ", "w2", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "w1", "+", "w2", "+", 
                    RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
                   SubscriptBox["j", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}], "-", 
      RowBox[{"w2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["j", "1"], "-", 
         SubscriptBox["j", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["j", "1"]}]], "2", " ", "w1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", "w1", "+", 
            RowBox[{"w1", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"5", " ", "w2"}], "+", 
               RowBox[{"5", " ", "w1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"w2", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SubsuperscriptBox["j", "1", "3"]}], "+", 
         RowBox[{
          SubsuperscriptBox["j", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "w2"}], ")"}]}], "-", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"3", " ", "w1"}], "+", 
                  RowBox[{"3", " ", "w2"}]}], ")"}], " ", "z"}]}], ")"}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "w2"}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"17", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "w2"}], ")"}], " ", "z"}], "+", 
                  RowBox[{"14", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"w1", "+", 
                    RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SubscriptBox["j", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "w2"}], ")"}]}], "-", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"z", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"3", " ", "w1"}], "+", 
                  RowBox[{"6", " ", "w2"}], "+", 
                  RowBox[{"3", " ", "w1", " ", "w2", " ", "z"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"3", " ", "w1", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "w1", "+", "w2", "+", 
               RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
             SubscriptBox["j", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubsuperscriptBox["j", "2", "2"]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["j", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "-", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"z", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"2", " ", "w2"}], "+", 
                  RowBox[{"w1", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "w2", " ", "z"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["j", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "w2"}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"z", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "-", 
                    RowBox[{"5", " ", "w1"}], "+", "w2", "+", 
                    RowBox[{"4", " ", "w1", " ", "w2", " ", "z"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "w2"}], ")"}]}], "+", 
                  RowBox[{"w1", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"18", " ", "w2"}], "+", 
                    RowBox[{"3", " ", "w1", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"5", " ", "w2", " ", "z"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                SubscriptBox["j", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SubscriptBox["j", "1"]}], ")"}], " ", 
         SubscriptBox["j", "1"]}]], "2", " ", "w1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "w2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "w2"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["w1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"w2", " ", "z"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "w2", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"3", " ", "w2"}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "w2"}], ")"}], " ", "z"}]}], ")"}]}]}], 
           ")"}], " ", 
          SubsuperscriptBox["j", "1", "3"]}], "+", 
         RowBox[{
          SubsuperscriptBox["j", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"w1", " ", "w2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"z", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "w1", "+", "w2", "+", 
                  RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "w2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "w2"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"w2", " ", "z"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"9", " ", "w2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"5", " ", "w2"}], "+", 
                  RowBox[{"2", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"3", " ", "w2"}]}], ")"}], " ", "z"}]}], 
                 ")"}]}]}], ")"}], " ", 
             SubscriptBox["j", "2"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", "w1", " ", "w2", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "w1", "+", "w2", "+", 
            RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
          SubscriptBox["j", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubsuperscriptBox["j", "2", "2"]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["j", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "w1", "+", "w2", "+", 
               RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"w1", "+", 
               RowBox[{"3", " ", "w2"}], "+", 
               RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["j", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"w1", "+", 
               RowBox[{"5", " ", "w1", " ", "w2"}], "+", 
               RowBox[{"3", " ", "w2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "w2"}], ")"}]}], "+", 
               RowBox[{"4", " ", "w1", " ", "w2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", "w2"}]}], ")"}], " ", "z"}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"w2", " ", "z"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"9", " ", "w2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"12", " ", "w1", " ", "w2", " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "w1", "+", "w2", "+", 
                  RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
                SubscriptBox["j", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["w1", "2"], " ", "w2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"w2", " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["w1", "2"], " ", "w2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w1", " ", "z"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SubscriptBox["j", "1"], "-", 
         SubscriptBox["j", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["w1", "2"], " ", "w2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8333534691419067`*^9, 3.833353474996422*^9}, 
   3.8374473600066137`*^9},ExpressionUUID->"04314853-272f-4328-9c32-\
60edd373dbf2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["K", "EE"], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}]], "2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"12", " ", "w2"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["w2", "2"]}], "+", 
            SuperscriptBox["w2", "3"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w1", "+", 
               RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"], "+", 
            RowBox[{
             SuperscriptBox["w1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", "w2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"7", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w2", "2"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"7", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["w2", "3"], " ", "z"}], "+", 
               RowBox[{"3", " ", "w2", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"4", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"13", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SubsuperscriptBox["j", "1", "5"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"33", " ", "w2"}], "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["w2", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["w2", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["w1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"21", "+", 
               RowBox[{"62", " ", "w2", " ", "z"}], "+", 
               RowBox[{"55", " ", 
                SuperscriptBox["w2", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "w1", " ", 
             RowBox[{"(", 
              RowBox[{"99", "+", 
               RowBox[{"28", " ", 
                SuperscriptBox["w2", "3"], " ", "z"}], "+", 
               RowBox[{"6", " ", "w2", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"15", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"41", "+", 
                  RowBox[{"116", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["w1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"129", "+", 
               RowBox[{"46", " ", 
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["w2", "2"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"131", "+", 
                  RowBox[{"106", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"79", "+", 
                  RowBox[{"241", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SubsuperscriptBox["j", "1", "4"], " ", 
          SubscriptBox["j", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"12", " ", "w2"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["w2", "2"]}], "+", 
            SuperscriptBox["w2", "3"], "+", 
            RowBox[{
             SuperscriptBox["w1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "w2", " ", "z"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["w2", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["w2", "3"], " ", "z"}], "+", 
               RowBox[{"3", " ", "w2", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"4", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["w2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"7", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["w1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["w2", "2"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"7", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"13", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SubsuperscriptBox["j", "2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubsuperscriptBox["j", "2", "2"]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["j", "1", "2"], " ", 
          SubscriptBox["j", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "18"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "w2"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "w2"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["w1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"24", "+", 
               RowBox[{"55", " ", "w2", " ", "z"}], "+", 
               RowBox[{"37", " ", 
                SuperscriptBox["w2", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "3"]}]}], ")"}]}], "-", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"126", "+", 
               RowBox[{"46", " ", 
                SuperscriptBox["w2", "3"], " ", "z"}], "+", 
               RowBox[{"9", " ", "w2", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"12", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"59", "+", 
                  RowBox[{"176", " ", "z"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["w1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"96", "+", 
               RowBox[{"34", " ", 
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"26", " ", 
                SuperscriptBox["w2", "2"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"65", "+", 
                  RowBox[{"179", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["w2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "w2"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"19", " ", "w2", " ", "z"}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["w2", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", "w2", " ", 
                RowBox[{"(", 
                 RowBox[{"30", "+", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["w2", "2"], " ", "z"}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"26", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"8", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"26", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubscriptBox["j", "2"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"60", "+", 
               RowBox[{"138", " ", "w2"}], "+", 
               RowBox[{"97", " ", 
                SuperscriptBox["w2", "2"]}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["w2", "3"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["w1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"10", "+", 
                  RowBox[{"26", " ", "w2", " ", "z"}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["w2", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"138", "+", 
                  RowBox[{"53", " ", 
                   SuperscriptBox["w2", "3"], " ", "z"}], "+", 
                  RowBox[{"5", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"24", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["w2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"43", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"98", "+", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"14", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"69", "+", 
                    RowBox[{"170", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubsuperscriptBox["j", "2", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["j", "1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"12", " ", "w2"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["w2", "2"]}], "+", 
               SuperscriptBox["w2", "3"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w1", "+", 
                  RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"7", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"7", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["w2", "3"], " ", "z"}], "+", 
                  RowBox[{"3", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"4", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"13", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
             "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"23", " ", "w2", " ", "z"}], "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["w2", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"4", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"45", "+", 
                    RowBox[{"8", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"21", "+", 
                  RowBox[{"14", " ", 
                   SuperscriptBox["w2", "2"], " ", "z"}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"16", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubscriptBox["j", "2"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"60", "+", 
               RowBox[{"138", " ", "w2"}], "+", 
               RowBox[{"98", " ", 
                SuperscriptBox["w2", "2"]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["w2", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"19", "+", 
                  RowBox[{"53", " ", "w2", " ", "z"}], "+", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["w2", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"97", "+", 
                  RowBox[{"42", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"14", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"43", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"138", "+", 
                  RowBox[{"52", " ", 
                   SuperscriptBox["w2", "3"], " ", "z"}], "+", 
                  RowBox[{"5", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"24", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"69", "+", 
                    RowBox[{"170", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubsuperscriptBox["j", "2", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["j", "1"], " ", 
          SubscriptBox["j", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "w1", " ", "w2", " ", 
             RowBox[{"(", 
              RowBox[{"w1", "+", "w2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", "z", "+", 
               RowBox[{"2", " ", "w2", " ", "z"}], "+", 
               RowBox[{"2", " ", "w1", " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"w2", " ", "z"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "w2"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "w2"}]}], ")"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["w1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"23", " ", "w2", " ", "z"}], "+", 
                  RowBox[{"17", " ", 
                   SuperscriptBox["w2", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"90", "+", 
                  RowBox[{"37", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"26", " ", 
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"59", "+", 
                    RowBox[{"176", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"126", "+", 
                  RowBox[{"55", " ", 
                   SuperscriptBox["w2", "3"], " ", "z"}], "+", 
                  RowBox[{"9", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"12", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"65", "+", 
                    RowBox[{"179", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubscriptBox["j", "2"]}], "+", 
            RowBox[{"w2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "w2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "w2"}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["w1", "3"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"9", " ", "w2", " ", "z"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["w2", "2"], " ", 
                   SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"19", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"45", " ", "w2"}]}], ")"}], " ", "z"}], "+", 
                  RowBox[{"2", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"9", " ", "w2"}]}], ")"}], " ", 
                   SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"21", "+", 
                  RowBox[{"23", " ", 
                   SuperscriptBox["w2", "2"], " ", "z"}], "+", 
                  RowBox[{"4", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubsuperscriptBox["j", "2", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"30", "+", 
                  RowBox[{"66", " ", "w2"}], "+", 
                  RowBox[{"43", " ", 
                   SuperscriptBox["w2", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["w2", "3"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["w1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  RowBox[{"28", " ", "w2", " ", "z"}], "+", 
                  RowBox[{"23", " ", 
                   SuperscriptBox["w2", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"132", "+", 
                  RowBox[{"55", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"131", "+", 
                    RowBox[{"106", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"82", "+", 
                    RowBox[{"232", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"198", "+", 
                  RowBox[{"62", " ", 
                   SuperscriptBox["w2", "3"], " ", "z"}], "+", 
                  RowBox[{"12", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"15", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"79", "+", 
                    RowBox[{"241", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubsuperscriptBox["j", "2", "3"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["K", "SS"], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}]], "2", " ", "w2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "w1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["w1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"w2", " ", "z"}]}], ")"}], "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "w2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["w2", "2"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "z"}], ")"}]}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["j", "1", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "w2"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "w2"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["w1", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"w2", " ", "z"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"11", " ", "w2", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "w2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"57", "+", 
               RowBox[{"23", " ", 
                SuperscriptBox["w2", "2"], " ", "z"}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"37", "+", 
                  RowBox[{"43", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["w1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"51", "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["w2", "2"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"65", "+", 
                  RowBox[{"36", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"40", "+", 
                  RowBox[{"87", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SubsuperscriptBox["j", "1", "3"], " ", 
          SubscriptBox["j", "2"]}], "+", 
         RowBox[{
          SubsuperscriptBox["j", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "w1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"w2", " ", "z"}]}], ")"}], "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "w2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"w2", " ", "z", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w1", "+", 
                   RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]}], "+", 
               
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"18", "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}], "+", 
                  RowBox[{"17", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "w2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"18", "+", 
                  RowBox[{"14", " ", 
                   SuperscriptBox["w2", "2"], " ", "z"}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"13", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubscriptBox["j", "2"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "w2"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"5", " ", "w2"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"w2", " ", "z"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"5", " ", "w2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"32", "+", 
                  RowBox[{"23", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"25", "+", 
                    RowBox[{"14", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"20", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "w2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"44", "+", 
                  RowBox[{"28", " ", 
                   SuperscriptBox["w2", "2"], " ", "z"}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"41", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubsuperscriptBox["j", "2", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["j", "1"], " ", 
          SubscriptBox["j", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "w2"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "w2"}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w1", "+", 
                RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]}], "-", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "w2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"57", "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["w2", "2"], " ", "z"}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"26", "+", 
                  RowBox[{"56", " ", "z"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["w1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"45", "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["w2", "2"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"49", "+", 
                  RowBox[{"40", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"27", "+", 
                  RowBox[{"85", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "w2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "w2"}], ")"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["w1", "3"], " ", "w2", " ", "z", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"w2", " ", "z"}]}], ")"}], "2"]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "w2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"15", "+", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["w2", "2"], " ", "z"}], "+", 
                  RowBox[{"2", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"7", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"15", "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"37", "+", 
                    RowBox[{"14", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"29", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubscriptBox["j", "2"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "w2"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "w2"}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"41", "+", 
                  RowBox[{"68", " ", "w2"}], "+", 
                  RowBox[{"27", " ", 
                   SuperscriptBox["w2", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"w2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"w2", " ", "z"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"3", " ", "w2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"27", "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"43", "+", 
                    RowBox[{"26", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"53", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubsuperscriptBox["j", "2", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["j", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "w1", " ", "w2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "w2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", "z", "+", 
               RowBox[{"2", " ", "w2", " ", "z"}], "+", 
               RowBox[{"2", " ", "w1", " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"w2", " ", "z"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "w2"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"5", " ", "w2"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w1", "+", 
                   RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]}], "+", 
               
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "w2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"42", "+", 
                  RowBox[{"31", " ", 
                   SuperscriptBox["w2", "2"], " ", "z"}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"53", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"27", "+", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"34", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"61", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubscriptBox["j", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "w2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "w2"}], ")"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "3"], " ", "w2", " ", "z", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"w2", " ", "z"}]}], ")"}], "2"]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "w2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"23", " ", 
                   SuperscriptBox["w2", "2"], " ", "z"}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"7", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"10", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"13", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubsuperscriptBox["j", "2", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "w2"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "w2"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"w2", " ", "z"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "w2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "w2"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w1", "+", 
                   RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]}], "+", 
               
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "w2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"39", "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["w2", "2"], " ", "z"}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"40", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubsuperscriptBox["j", "2", "3"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["w1", "2"], " ", 
       SuperscriptBox["w2", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w2", " ", "z"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["j", "1"], "+", 
         SubscriptBox["j", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["j", "1", "2"], "+", 
         RowBox[{
          SubscriptBox["j", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["j", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SubscriptBox["j", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"5", " ", 
             SubscriptBox["j", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}]], "2", " ", "w1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "w2"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "w2"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["w1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"10", " ", "w2", " ", "z"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["w2", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "w1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "w2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"21", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["w2", "2"], " ", "z"}], "+", 
               RowBox[{"4", " ", "w2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["w1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"30", "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["w2", "2"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"19", "+", 
                  RowBox[{"60", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          SubsuperscriptBox["j", "1", "4"]}], "+", 
         RowBox[{
          SubsuperscriptBox["j", "1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "w2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "w2"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["w1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"23", " ", "w2", " ", "z"}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["w2", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{
                SuperscriptBox["w2", "3"], " ", "z"}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"7", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"13", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["w1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"18", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["w2", "2"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"10", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"19", "+", 
                  RowBox[{"30", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"18", "+", 
               RowBox[{"41", " ", "w2"}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox["w2", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["w2", "3"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["w1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"9", " ", "w2", " ", "z"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["w2", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"45", "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["w2", "3"], " ", "z"}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"41", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{"53", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"36", "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"43", "+", 
                    RowBox[{"26", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"68", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubscriptBox["j", "2"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", "w2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "w2"}], "+", 
            SuperscriptBox["w2", "2"], "+", 
            RowBox[{
             SuperscriptBox["w1", "3"], " ", "w2", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"w2", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["w1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "z", "+", 
               RowBox[{"4", " ", "w2", " ", "z"}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", "w2"}]}], ")"}], " ", 
                SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "z", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["w2", "2"], " ", "z"}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SubsuperscriptBox["j", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubsuperscriptBox["j", "2", "2"]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["j", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"14", " ", "w2"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["w2", "2"]}], "+", 
               SuperscriptBox["w2", "3"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["w1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"31", " ", "w2", " ", "z"}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["w2", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "3"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["w1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"48", "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["w2", "3"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"4", " ", "w2", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"21", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w2", "2"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"31", "+", 
                  RowBox[{"34", " ", "z"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{"51", "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["w2", "3"], " ", "z"}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{"62", "+", 
                  RowBox[{"53", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  RowBox[{"61", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", "w2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "w2"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"19", " ", "w2", " ", "z"}], "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["w2", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["w2", "3"], " ", "z"}], "+", 
                  RowBox[{"7", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"29", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"37", "+", 
                    RowBox[{"14", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"33", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubscriptBox["j", "2"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"18", "+", 
               RowBox[{"44", " ", "w2"}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["w2", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["w2", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"10", "+", 
                  RowBox[{"28", " ", "w2", " ", "z"}], "+", 
                  RowBox[{"23", " ", 
                   SuperscriptBox["w2", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"46", "+", 
                  RowBox[{"17", " ", 
                   SuperscriptBox["w2", "3"], " ", "z"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["w2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"20", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"75", "+", 
                    RowBox[{"41", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"38", "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"25", "+", 
                    RowBox[{"14", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"69", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubsuperscriptBox["j", "2", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["j", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "w1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "w1"}], ")"}], " ", "w2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", "z", "+", 
               RowBox[{"2", " ", "w2", " ", "z"}], "+", 
               RowBox[{"2", " ", "w1", " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"w2", " ", "z"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"18", "+", 
               RowBox[{"57", " ", "w2"}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["w2", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["w2", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"25", " ", "w2", " ", "z"}], "+", 
                  RowBox[{"22", " ", 
                   SuperscriptBox["w2", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"36", "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"49", "+", 
                    RowBox[{"40", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{"81", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"45", "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["w2", "3"], " ", "z"}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"83", "+", 
                    RowBox[{"56", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"85", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubscriptBox["j", "2"]}], "+", 
            RowBox[{"w2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "w2"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "3"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"14", "+", 
                  RowBox[{"15", " ", "w2", " ", "z"}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", 
                   SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"19", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"32", " ", "w2"}]}], ")"}], " ", "z"}], "+", 
                  RowBox[{"2", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", "w2"}], ")"}], " ", 
                   SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"37", "+", 
                  RowBox[{"13", " ", "z"}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", "z"}], "+", 
                  RowBox[{"17", " ", "w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubsuperscriptBox["j", "2", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"19", " ", "w2"}], "+", 
                  RowBox[{"17", " ", 
                   SuperscriptBox["w2", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["w2", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"23", " ", "w2", " ", "z"}], "+", 
                  RowBox[{"25", " ", 
                   SuperscriptBox["w2", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["w1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"36", "+", 
                  RowBox[{"34", " ", 
                   SuperscriptBox["w2", "3"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"65", "+", 
                    RowBox[{"36", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"37", "+", 
                    RowBox[{"66", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"w1", " ", 
                RowBox[{"(", 
                 RowBox[{"45", "+", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["w2", "3"], " ", "z"}], "+", 
                  RowBox[{"w2", " ", 
                   RowBox[{"(", 
                    RowBox[{"94", "+", 
                    RowBox[{"43", " ", "z"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["w2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"40", "+", 
                    RowBox[{"87", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SubsuperscriptBox["j", "2", "3"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["w1", "2"], " ", 
       SuperscriptBox["w2", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w1", " ", "z"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["j", "1"], "+", 
         SubscriptBox["j", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          SubsuperscriptBox["j", "1", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubscriptBox["j", "2"]}], ")"}], " ", 
          SubscriptBox["j", "2"]}], "+", 
         RowBox[{
          SubscriptBox["j", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["j", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["w1", "2"], " ", 
       SuperscriptBox["w2", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["j", "1"], "+", 
         SubscriptBox["j", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["K", "SS"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"w1", ",", "w2"}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"36", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["j", "1"], "+", 
        SubscriptBox["j", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["j", "1"], "+", 
         SubscriptBox["j", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SubscriptBox["j", "1"], "+", 
        SubscriptBox["j", "2"]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833353479637829*^9, 3.83335348111236*^9}, {
   3.8333535924011583`*^9, 3.833353596296357*^9}, {3.833353680024624*^9, 
   3.833353681410462*^9}, 3.833353977679963*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"6107c51c-77e7-4329-a561-0685d6ce8745"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Special case w1=0, Eq.(5.18):", "Subsection",
 CellChangeTimes->{{3.8333541698790417`*^9, 3.833354176234055*^9}, {
  3.8341917850086527`*^9, 
  3.8341917925833197`*^9}},ExpressionUUID->"fdb55a2f-f6a2-4afa-aed3-\
c53274cddae1"],

Cell[BoxData[
 RowBox[{"limit", ":=", 
  RowBox[{
   RowBox[{"Simplify", "@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{"w1", "\[Rule]", "0"}]}], " ", "//.", "simp"}], " ", ")"}]}], 
   "&"}]}]], "Input",
 CellChangeTimes->{{3.83335368687605*^9, 3.833353758175661*^9}, 
   3.833353809324087*^9, {3.83335424557203*^9, 3.833354245786323*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"db513ef3-1c27-4238-8ead-8ad62ec135db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simp", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"DiffEq", "/.", 
        RowBox[{"w1", "\[Rule]", "0"}]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["K", "SS"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"0", ",", "w2"}], "]"}]}], "]"}], "//", "Flatten"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8333532353616657`*^9, 3.833353296280901*^9}, 
   3.833354302120759*^9, {3.833366366919509*^9, 3.833366367089143*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"364800ab-39d1-4246-8eb1-f3804b08190f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"limit", " ", "@", " ", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["K", "QS"], ",", 
    SubscriptBox["K", "QQ"], ",", 
    SubscriptBox["K", "ES"], ",", 
    SubscriptBox["K", "EQ"], ",", 
    SubscriptBox["K", "EE"]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.833353713844866*^9, 3.8333537186607428`*^9}, {
  3.833353766776886*^9, 3.833353790570611*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"15f6d1ed-5f85-453e-a4e0-4f55befd1eaf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SubscriptBox["K", "SS"], "[", 
     RowBox[{"0", ",", "w2"}], "]"}], "z"], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "w2"}], ")"}], " ", 
     RowBox[{
      SubscriptBox["K", "SS"], "[", 
      RowBox[{"0", ",", "w2"}], "]"}]}], 
    RowBox[{"2", " ", "z"}]], ",", 
   FractionBox[
    RowBox[{
     SubscriptBox["K", "SS"], "[", 
     RowBox[{"0", ",", "w2"}], "]"}], 
    SuperscriptBox["z", "2"]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "w2"}], ")"}], " ", 
     RowBox[{
      SubscriptBox["K", "SS"], "[", 
      RowBox[{"0", ",", "w2"}], "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"6", " ", "w2"}], "+", 
       SuperscriptBox["w2", "2"]}], ")"}], " ", 
     RowBox[{
      SubscriptBox["K", "SS"], "[", 
      RowBox[{"0", ",", "w2"}], "]"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["z", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.833353719157731*^9, 3.8333538106027203`*^9}, 
   3.833353939532256*^9, {3.833353987203932*^9, 3.8333539972152033`*^9}, 
   3.8333542473901978`*^9, 3.833354312421184*^9, 3.8333663726452312`*^9, 
   3.834114278636739*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"a09c030a-ad05-4d0c-b291-91a2ef2d3d88"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["One-loop supergravity", "Section",
 CellChangeTimes->{{3.833514357920685*^9, 3.8335143607349997`*^9}, {
  3.833523302939735*^9, 
  3.833523305716455*^9}},ExpressionUUID->"8d835aac-9e39-4671-a0f1-\
3913505a2142"],

Cell[TextData[{
 "The full Mellin amplitude ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["M", "reg"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f91b8fdd-2594-451d-a219-217c87421f10"],
 " defined in formula (7.3) in the paper is given by a sum over three channels"
}], "Text",
 CellChangeTimes->{{3.8335143637781553`*^9, 
  3.8335144153856983`*^9}},ExpressionUUID->"f6e8bd14-6f48-47eb-8bc7-\
e7c95abd35d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Mreg", "[", 
    RowBox[{"j1_", ",", "j2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Ms1loop", "[", 
     RowBox[{"j1", ",", "j2"}], "]"}], "+", 
    RowBox[{"Ms1loop", "[", 
     RowBox[{"j1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "j1", "-", "j2"}]}], "]"}], "+", 
    RowBox[{"Ms1loop", "[", 
     RowBox[{"j2", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "j1", "-", "j2"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.833514382955935*^9, 3.833514383208654*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"53d1c6d1-70f6-4441-b0da-ff8934adcbdd"],

Cell["The result in one channel is", "Text",
 CellChangeTimes->{{3.833514425077446*^9, 
  3.833514430135058*^9}},ExpressionUUID->"99bff690-96ad-451a-9536-\
64c1d3a8d6d9"],

Cell[CellGroupData[{

Cell["one-channel", "Subsection",
 CellChangeTimes->{{3.833514432896887*^9, 
  3.8335144351368504`*^9}},ExpressionUUID->"2cbb1b4f-88b6-4c86-9953-\
93e889c5458d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ms1loop", "[", 
    RowBox[{"j1_", ",", "j2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        SuperscriptBox["j1", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j2"}], ")"}]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["j1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", "j2"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["j1", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"212", "+", 
          RowBox[{"169", " ", "j2"}], "-", 
          RowBox[{"770", " ", 
           SuperscriptBox["j2", "2"]}], "+", 
          RowBox[{"345", " ", 
           SuperscriptBox["j2", "3"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"5", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "j2"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["j1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"778", "+", 
          RowBox[{"969", " ", "j2"}], "-", 
          RowBox[{"5540", " ", 
           SuperscriptBox["j2", "2"]}], "+", 
          RowBox[{"3365", " ", 
           SuperscriptBox["j2", "3"]}], "+", 
          RowBox[{"610", " ", 
           SuperscriptBox["j2", "4"]}], "-", 
          RowBox[{"770", " ", 
           SuperscriptBox["j2", "5"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["j2", "6"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"2", " ", "j2"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"j2", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"5", " ", "j2"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["j1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "802"}], "+", 
          RowBox[{"5", " ", "j2", " ", 
           RowBox[{"(", 
            RowBox[{"295", "+", 
             RowBox[{"j2", " ", 
              RowBox[{"(", 
               RowBox[{"122", "+", 
                RowBox[{"j2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "323"}], "+", 
                   RowBox[{"96", " ", "j2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
           "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"2", " ", "j2", " ", 
           RowBox[{"(", 
            RowBox[{"13", "+", 
             RowBox[{"j2", " ", 
              RowBox[{"(", 
               RowBox[{"34", "+", 
                RowBox[{"15", " ", "j2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"2", " ", "j2"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"j1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "624"}], "+", 
          RowBox[{"j2", " ", 
           RowBox[{"(", 
            RowBox[{"1916", "+", 
             RowBox[{"969", " ", "j2"}], "-", 
             RowBox[{"3464", " ", 
              SuperscriptBox["j2", "2"]}], "+", 
             RowBox[{"1475", " ", 
              SuperscriptBox["j2", "3"]}], "+", 
             RowBox[{"169", " ", 
              SuperscriptBox["j2", "4"]}], "-", 
             RowBox[{"160", " ", 
              SuperscriptBox["j2", "5"]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["j2", "6"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "34"}], "+", 
                RowBox[{"j2", " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"7", " ", "j2"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"j2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "j2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"624", "+", 
          RowBox[{"j2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{"701", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"j2", " ", 
              RowBox[{"(", 
               RowBox[{"959", "+", 
                RowBox[{"j2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "157"}], "+", 
                   RowBox[{"5", " ", "j2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"3", " ", "j2"}]}], ")"}]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["j1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"443", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"j2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3464"}], "-", 
             RowBox[{"82", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"j2", " ", 
              RowBox[{"(", 
               RowBox[{"3365", "+", 
                RowBox[{"126", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"j2", " ", 
                 RowBox[{"(", 
                  RowBox[{"962", "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "+", 
                   RowBox[{"5", " ", "j2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "323"}], "+", 
                    RowBox[{"69", " ", "j2"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "j2"}], ")"}], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"80", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "j1", "+", "j2"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["j2", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "j2"}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["j1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", "j2"}]}], ")"}], " ", "j2"}]}], ")"}]}], "+", 
         RowBox[{"j1", " ", "j2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "34"}], "+", 
            RowBox[{"j2", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"5", " ", "j2"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["j1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"2", " ", "j2", " ", 
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"15", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["j1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"j2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "23"}], "+", 
               RowBox[{"3", " ", "j2", " ", 
                RowBox[{"(", 
                 RowBox[{"18", "-", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j1"}], "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"40", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "j1", "+", "j2"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["j1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"j2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "37"}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"10", "-", 
                  RowBox[{"9", " ", "j2"}]}], ")"}], " ", "j2"}]}], ")"}]}]}],
            ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["j1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"5", " ", "j2", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"21", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"j1", " ", 
          SuperscriptBox["j2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"72", "-", 
            RowBox[{"j2", " ", 
             RowBox[{"(", 
              RowBox[{"96", "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{"103", "+", 
                  RowBox[{"5", " ", "j2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22"}], "+", 
                    RowBox[{"3", " ", "j2"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"j2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "20"}], "+", 
            RowBox[{"j2", " ", 
             RowBox[{"(", 
              RowBox[{"24", "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{"27", "+", 
                  RowBox[{"5", " ", "j2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"3", " ", "j2"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["j1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"j2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "73"}], "+", 
               RowBox[{"5", " ", "j2", " ", 
                RowBox[{"(", 
                 RowBox[{"13", "+", 
                  RowBox[{"3", " ", "j2", " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"j2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"5", " ", "j2"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"40", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "j1", "+", "j2"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["j2", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "j2"}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["j1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", "j2"}]}], ")"}], " ", "j2"}]}], ")"}]}], "+", 
         RowBox[{"j1", " ", "j2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "34"}], "+", 
            RowBox[{"j2", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"5", " ", "j2"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["j1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"2", " ", "j2", " ", 
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"15", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["j1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"j2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "23"}], "+", 
               RowBox[{"3", " ", "j2", " ", 
                RowBox[{"(", 
                 RowBox[{"18", "-", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j2"}], "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"40", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "j1", "+", "j2"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"HarmonicNumber", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "j1"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"j1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "j1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20"}], "+", 
             RowBox[{"j1", " ", 
              RowBox[{"(", 
               RowBox[{"24", "+", 
                RowBox[{"j1", " ", 
                 RowBox[{"(", 
                  RowBox[{"27", "+", 
                   RowBox[{"5", " ", "j1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"3", " ", "j1"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["j1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"72", "-", 
             RowBox[{"j1", " ", 
              RowBox[{"(", 
               RowBox[{"96", "+", 
                RowBox[{"j1", " ", 
                 RowBox[{"(", 
                  RowBox[{"103", "+", 
                   RowBox[{"5", " ", "j1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22"}], "+", 
                    RowBox[{"3", " ", "j1"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", "j2"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"j1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "73"}], "+", 
                RowBox[{"5", " ", "j1", " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"3", " ", "j1", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"j1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"5", " ", "j1"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["j2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"5", " ", "j1", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"21", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j1"}], ")"}], " ", "j1"}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["j2", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"j1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "37"}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{"10", "-", 
                   RowBox[{"9", " ", "j1"}]}], ")"}], " ", "j1"}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["j2", "4"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"40", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j1", "+", "j2"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["j2", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["j1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"5", " ", "j2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "j2"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"j1", " ", "j2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "34"}], "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"5", " ", "j2"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["j1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"15", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["j1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"3", " ", "j2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j2"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j1", "+", "j2"}], ")"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     RowBox[{"Cot", "[", 
      RowBox[{"j2", " ", "\[Pi]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["j1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"5", " ", "j2", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"21", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["j1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"j2", " ", 
                  RowBox[{"(", 
                   RowBox[{"37", "+", 
                    RowBox[{"5", " ", "j2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"9", " ", "j2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
               "+", 
              RowBox[{"j1", " ", 
               SuperscriptBox["j2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "72"}], "+", 
                 RowBox[{"j2", " ", 
                  RowBox[{"(", 
                   RowBox[{"96", "+", 
                    RowBox[{"j2", " ", 
                    RowBox[{"(", 
                    RowBox[{"103", "+", 
                    RowBox[{"5", " ", "j2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22"}], "+", 
                    RowBox[{"3", " ", "j2"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"j2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20"}], "+", 
                 RowBox[{"j2", " ", 
                  RowBox[{"(", 
                   RowBox[{"24", "+", 
                    RowBox[{"j2", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"5", " ", "j2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"3", " ", "j2"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["j1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"j2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "73"}], "+", 
                    RowBox[{"5", " ", "j2", " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"3", " ", "j2", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"j2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"5", " ", "j2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"40", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "j1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "j1", "+", "j2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "j1", "+", "j2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"j1", "+", "j2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j1", "+", "j2"}], ")"}]}], ")"}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["j2", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["j1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"5", " ", "j2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "j2"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"j1", " ", "j2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "34"}], "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"5", " ", "j2"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["j1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"15", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["j1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"3", " ", "j2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j1"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j1", "+", "j2"}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["j2", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["j1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"5", " ", "j2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "j2"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"j1", " ", "j2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "34"}], "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"5", " ", "j2"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["j1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"15", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["j1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"3", " ", "j2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j2"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j1", "+", "j2"}], ")"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     RowBox[{"Cot", "[", 
      RowBox[{"j1", " ", "\[Pi]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "j1"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20"}], "+", 
                 RowBox[{"j1", " ", 
                  RowBox[{"(", 
                   RowBox[{"24", "+", 
                    RowBox[{"j1", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"5", " ", "j1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"3", " ", "j1"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["j1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "72"}], "+", 
                 RowBox[{"j1", " ", 
                  RowBox[{"(", 
                   RowBox[{"96", "+", 
                    RowBox[{"j1", " ", 
                    RowBox[{"(", 
                    RowBox[{"103", "+", 
                    RowBox[{"5", " ", "j1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22"}], "+", 
                    RowBox[{"3", " ", "j1"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], " ", "j2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"j1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "73"}], "+", 
                    RowBox[{"5", " ", "j1", " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"3", " ", "j1", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"j1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"5", " ", "j1"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox["j2", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"5", " ", "j1", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"21", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "j1"}], ")"}], " ", "j1"}]}], 
                   ")"}]}]}], ")"}], " ", 
               SuperscriptBox["j2", "3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"j1", " ", 
                  RowBox[{"(", 
                   RowBox[{"37", "+", 
                    RowBox[{"5", " ", "j1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"9", " ", "j1"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
               " ", 
               SuperscriptBox["j2", "4"]}]}], ")"}], " ", "\[Pi]"}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"40", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "j1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "j1", "+", "j2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "j1", "+", "j2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"j1", "+", "j2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j1", "+", "j2"}], ")"}]}], ")"}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["j2", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["j1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"5", " ", "j2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "j2"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"j1", " ", "j2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "34"}], "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"5", " ", "j2"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["j1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"15", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["j1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"3", " ", "j2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Cot", "[", 
           RowBox[{"j2", " ", "\[Pi]"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j1", "+", "j2"}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["j2", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["j1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"5", " ", "j2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "j2"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"j1", " ", "j2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "34"}], "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"5", " ", "j2"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["j1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"15", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["j1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"3", " ", "j2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j1"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j1", "+", "j2"}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["j2", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["j1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"5", " ", "j2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "j2"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"j1", " ", "j2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "34"}], "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"5", " ", "j2"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["j1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"15", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["j1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"j2", " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"3", " ", "j2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j2"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"j1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j1", "+", "j2"}], ")"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["j2", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "j2"}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["j1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", "j2"}]}], ")"}], " ", "j2"}]}], ")"}]}], "+", 
         RowBox[{"j1", " ", "j2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "34"}], "+", 
            RowBox[{"j2", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"5", " ", "j2"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["j1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"2", " ", "j2", " ", 
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"15", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["j1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"j2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "23"}], "+", 
               RowBox[{"3", " ", "j2", " ", 
                RowBox[{"(", 
                 RowBox[{"18", "-", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j1"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"40", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "j1", "+", "j2"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["j2", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "j2"}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["j1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", "j2"}]}], ")"}], " ", "j2"}]}], ")"}]}], "+", 
         RowBox[{"j1", " ", "j2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "34"}], "+", 
            RowBox[{"j2", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"5", " ", "j2"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["j1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"2", " ", "j2", " ", 
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"15", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["j1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"j2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "23"}], "+", 
               RowBox[{"3", " ", "j2", " ", 
                RowBox[{"(", 
                 RowBox[{"18", "-", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "j2"}], ")"}], " ", "j2"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j2"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"40", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"j1", "+", "j2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "j1", "+", "j2"}], ")"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.833514446956953*^9, 3.83351444867661*^9}, {
   3.833514643702977*^9, 3.833514645258348*^9}, 3.833515119588312*^9, 
   3.83351524419734*^9, 3.83351569786697*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"97add9e2-8c71-4eda-9d10-51d1eed71eaf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Correlations at weak coupling, see Section 6.1", "Section",
 CellChangeTimes->{{3.8340716722679358`*^9, 3.834071679000553*^9}, {
  3.8341918206071243`*^9, 
  3.834191828186966*^9}},ExpressionUUID->"41e0585f-a0e1-4307-97c6-\
fca205640ce9"],

Cell[TextData[Cell[BoxData[
 RowBox[{"XYCpm", " ", "stands", " ", "for", " ", 
  SubscriptBox["XYC", 
   RowBox[{"+", "-"}]], " ", 
  RowBox[{"etc", "."}]}]], "Input",
 CellChangeTimes->{{3.8341127548634653`*^9, 
  3.834112801872285*^9}},ExpressionUUID->"3a61c59e-ee4b-47cf-b65c-\
a8ed5b9a1113"]], "Text",
 CellChangeTimes->{
  3.834192021783189*^9},ExpressionUUID->"3ac5b60a-4b28-49a0-8ab8-\
d5cffde1ae8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SSCpm", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"1", "-", "z"}], 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}]], "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", "z", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], "2"]], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821611463349237*^9, 3.821611538835286*^9}, 
   3.821611661005631*^9, 3.834071883600568*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"c3a5f404-fc75-48b6-8685-526c7f20200f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SSCmp", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], 
       RowBox[{"1", "-", "z"}]], "]"}], 
     RowBox[{"1", "-", "z"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", "z", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w1"}], ")"}], "2"]], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8216129497889757`*^9, 3.8216129524618597`*^9}, {
   3.8216133398974037`*^9, 3.821613341420258*^9}, 3.8340719008015003`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"c4373409-61a9-402a-b4c9-cd115222c5ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SSCpp", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z"}], "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", "z", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        RowBox[{"1", "+", "w1"}]], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", "z", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        RowBox[{"1", "+", "w2"}]], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821611569514544*^9, 3.8216116077457542`*^9}, {
   3.821611647021965*^9, 3.8216116629839993`*^9}, 3.834071918878955*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"134bb9c5-bad0-43c2-9276-d88672b2c5c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SSCmm", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"1", "-", "z"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w1", " ", "z"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w2", " ", "z"}]}], ")"}]}]], "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", "z", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "w1"}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", "z", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "w2"}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834112392100275*^9, 3.8341125271449013`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"dbfd4d3d-e20f-4f62-a291-10821aa1bb06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QSCpm", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"w2", " ", "z"}]}], 
         RowBox[{"1", "-", "z"}]], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "w1", "+", 
        RowBox[{"2", " ", "w2"}], "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], "2"]], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.818351096311213*^9, 3.818351096526741*^9}, {
   3.818351307740147*^9, 3.818351307917775*^9}, {3.818844288601853*^9, 
   3.818844317945981*^9}, {3.8188455199693623`*^9, 3.818845521735358*^9}, {
   3.818872688498561*^9, 3.818872690557085*^9}, 3.8340719740062428`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"82cd90dc-bf1d-4b93-8e9e-ea868d00d5e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QSCmp", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"w1", " ", "z"}]}], 
         RowBox[{"1", "-", "z"}]], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "w1"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w1"}], ")"}], "2"]], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821612994258649*^9, 3.8216130003167686`*^9}, 
   3.834071992870893*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"b84fa9b2-bbf4-41f8-9ed6-8bd2ba0f362e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QSCpp", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         RowBox[{"1", "-", "z"}]], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "w1"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        RowBox[{"1", "+", "w1"}]], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "w1", "+", 
        RowBox[{"2", " ", "w2"}], "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        RowBox[{"1", "+", "w2"}]], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8188745843646917`*^9, 3.818874626013904*^9}, {
   3.818874961380207*^9, 3.818874961526267*^9}, {3.818875042843774*^9, 
   3.818875050370203*^9}, {3.8188751005416*^9, 3.818875103147491*^9}, {
   3.818875442013535*^9, 3.818875465372252*^9}, 3.818875546144327*^9, 
   3.818875676605126*^9, {3.818875825412655*^9, 3.818875839220591*^9}, 
   3.834072011062344*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"c1d6d409-9b4b-4052-b242-494d466f786f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QSCmm", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "-", "z"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"w1", " ", "z"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"w2", " ", "z"}]}], ")"}]}]], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "w1"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "w1"}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "w1", "+", 
        RowBox[{"2", " ", "w2"}], "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "w2"}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.83411254003258*^9, 3.8341125430430527`*^9}, {
  3.8341125742753477`*^9, 3.834112588125675*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"efed3c11-df08-4561-b8b9-e0c17dbd4c15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QQCpm", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "w1"}], "+", 
        RowBox[{"2", " ", "w2"}], "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "-", "z"}], 
        RowBox[{"1", "+", 
         RowBox[{"w2", " ", "z"}]}]], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "w2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "w1", "+", 
        RowBox[{"2", " ", "w2"}], "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], "2"]], "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.818845383455147*^9, 3.818845391829081*^9}, 
   3.8188454939235163`*^9, {3.818928205931765*^9, 3.818928206726145*^9}, 
   3.834072120110465*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"83f024e8-4bfe-416c-b34b-a8384f8d2731"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QQCmp", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "w1"}], "+", 
        RowBox[{"2", " ", "w2"}], "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "-", "z"}], 
        RowBox[{"1", "+", 
         RowBox[{"w1", " ", "z"}]}]], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "w1"}], "+", "w2", "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w1"}], ")"}], "2"]], "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.821613043063342*^9, 3.821613054980307*^9}, 
   3.834072144437587*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"cdf0ae1a-ea28-4a2c-8a5b-59591991c06c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QQCpp", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "w1"}], "+", 
        RowBox[{"2", " ", "w2"}], "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "w1"}], "+", "w2", "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        RowBox[{"1", "+", "w1"}]], "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "w2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "w1", "+", 
        RowBox[{"2", " ", "w2"}], "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        RowBox[{"1", "+", "w2"}]], "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.818845407436055*^9, 3.818845453785097*^9}, 
   3.8188454968662987`*^9, {3.834072159636389*^9, 3.834072160172247*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"42278b7f-c118-49f2-ac59-a3a42b0452b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QQCmm", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "w1"}], "+", 
        RowBox[{"2", " ", "w2"}], "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "-", "z"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"w1", " ", "z"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"w2", " ", "z"}]}], ")"}]}]], "]"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "w1"}], "+", "w2", "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "w1"}], "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "w2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "w1", "+", 
        RowBox[{"2", " ", "w2"}], "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "w2"}], "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834112601412136*^9, 3.834112654256761*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"ad016cb7-29a1-4120-b23c-d0559026d3db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ESCpm", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"w1", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"w1", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "-", "z"}], 
        RowBox[{"1", "+", 
         RowBox[{"w2", " ", "z"}]}]], "]"}]}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], " ", "z"}], 
        RowBox[{"1", "+", 
         RowBox[{"w2", " ", "z"}]}]], "]"}]}], 
     RowBox[{
      RowBox[{"6", " ", "z"}], "+", 
      RowBox[{"6", " ", "w2", " ", "z"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w2"}], ")"}], "2"]}], "+", 
        RowBox[{"6", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"w2", " ", "z"}]}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], "2"]], "]"}]}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.818850248628525*^9, 3.818850252767858*^9}, {
   3.818850349498074*^9, 3.8188503533358603`*^9}, {3.818850527959635*^9, 
   3.8188505289485064`*^9}, 3.8188517166878653`*^9, 3.834072586917807*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"c9245b0f-715d-4559-beef-baeb0c9af46c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ESCmp", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"6", " ", "w1", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["z", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "-", "z"}], 
        RowBox[{"1", "+", 
         RowBox[{"w1", " ", "z"}]}]], "]"}]}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "w1"}], ")"}], " ", "z"}], 
        RowBox[{"1", "+", 
         RowBox[{"w1", " ", "z"}]}]], "]"}]}], 
     RowBox[{
      RowBox[{"6", " ", "z"}], "+", 
      RowBox[{"6", " ", "w1", " ", "z"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"6", " ", "w1"}], "+", 
        SuperscriptBox["w1", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w1"}], ")"}], "2"]], "]"}]}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.819354665374222*^9, 3.819354669149272*^9}, 
   3.834072599778668*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"6c00e489-cf61-4922-8d64-2957b428ed3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ESCpp", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"6", " ", "w1", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["z", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w1"}], ")"}], "2"], " ", "w2", " ", "z"}], 
        RowBox[{"w1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]], "]"}]}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", "z"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"w1", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w2"}], ")"}], "2"], " ", "z"}], 
        RowBox[{"w2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]], "]"}]}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", "z"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"6", " ", "w1"}], "+", 
        SuperscriptBox["w1", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        RowBox[{"1", "+", "w1"}]], "]"}]}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w2"}], ")"}], "2"]}], "+", 
        RowBox[{"6", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"w2", " ", "z"}]}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        RowBox[{"1", "+", "w2"}]], "]"}]}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82084145508766*^9, 3.820841481921299*^9}, {
   3.820841541485806*^9, 3.820841548716352*^9}, 3.8340726176348457`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"885d69d2-5e0a-45ad-a4c8-1f75ef9eabcd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ESCmm", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"w1", "-", "w2"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["w1", "w2"], "]"}]}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", "z"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"6", " ", "w1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["w1", "2"]}], "+", 
        RowBox[{"6", " ", "w1", " ", "z"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["w1", "2"], " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["w1", "3"], " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "w1"}], "]"}]}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"6", " ", "w1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["w1", "2"]}], "+", 
         RowBox[{"12", " ", "w2"}], "+", 
         RowBox[{"6", " ", "w1", " ", "w2"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["w2", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["w1", "2"], " ", "z"}], "+", 
         RowBox[{"6", " ", "w1", " ", "w2", " ", "z"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["w1", "2"], " ", "w2", " ", "z"}], "+", 
         RowBox[{"6", " ", "w1", " ", 
          SuperscriptBox["w2", "2"], " ", "z"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["w1", "2"], " ", "w2", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["w1", "2"], " ", 
          SuperscriptBox["w2", "2"], " ", 
          SuperscriptBox["z", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "w2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"w2", " ", "z"}]}], ")"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"6", " ", "w1", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["z", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "w1", "+", "w2"}], ")"}], " ", 
      RowBox[{"Log", "[", "z", "]"}]}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", "z"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"6", " ", "w1"}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], "]"}]}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"6", " ", "w2"}], "+", 
        RowBox[{"6", " ", "w1", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", "z"}], "+", 
        RowBox[{"6", " ", "w1", " ", "w2", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", "w2", " ", 
         SuperscriptBox["z", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], "]"}]}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834112835815195*^9, 3.834112849346122*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"30252a67-9324-407e-8dba-4b5ea91ae3e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQCpm", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "w2"}], ")"}]}], "+", 
        RowBox[{"w1", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"2", " ", "w1"}], "+", 
              RowBox[{"6", " ", "w2"}], "+", 
              RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "-", "z"}], 
        RowBox[{"1", "+", 
         RowBox[{"w2", " ", "z"}]}]], "]"}]}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", "w2", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], " ", "z"}], 
        RowBox[{"1", "+", 
         RowBox[{"w2", " ", "z"}]}]], "]"}]}], 
     RowBox[{
      RowBox[{"12", " ", "z"}], "+", 
      RowBox[{"12", " ", "w2", " ", "z"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "w2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w2"}], ")"}], "2"]}], "+", 
        RowBox[{"6", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"w2", " ", "z"}]}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], "2"]], "]"}]}], 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.819086448714733*^9, 3.819086455228838*^9}, 
   3.834072385947814*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"56d81629-3195-4b4f-aa89-26aeb291995a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQCmp", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "w2"}], ")"}]}], "+", 
        RowBox[{"w1", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"2", " ", "w1"}], "+", 
              RowBox[{"6", " ", "w2"}], "+", 
              RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "-", "z"}], 
        RowBox[{"1", "+", 
         RowBox[{"w1", " ", "z"}]}]], "]"}]}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", "w2", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "w1"}], ")"}], " ", "z"}], 
        RowBox[{"1", "+", 
         RowBox[{"w1", " ", "z"}]}]], "]"}]}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", "z"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"w1", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "w1"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "w2", "+", 
        RowBox[{"w1", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"w2", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w1"}], ")"}], "2"]], "]"}]}], 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.819086644601*^9, 3.819086667602769*^9}, 
   3.834072400115293*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"1b7b9adc-ebdf-440e-ba0a-74a01c521f8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQCpp", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "w2"}], ")"}]}], "+", 
        RowBox[{"w1", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"2", " ", "w1"}], "+", 
              RowBox[{"6", " ", "w2"}], "+", 
              RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", "w2", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w1"}], ")"}], "2"], " ", "w2", " ", "z"}], 
        RowBox[{"w1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]], "]"}]}], 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", "z"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", "w2", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"w1", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w2"}], ")"}], "2"], " ", "z"}], 
        RowBox[{"w2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]], "]"}]}], 
     RowBox[{
      RowBox[{"24", " ", "z"}], "+", 
      RowBox[{"24", " ", "w2", " ", "z"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"w1", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "w1"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "w2", "+", 
        RowBox[{"w1", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"w2", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        RowBox[{"1", "+", "w1"}]], "]"}]}], 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "w2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w2"}], ")"}], "2"]}], "+", 
        RowBox[{"6", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"w2", " ", "z"}]}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        RowBox[{"1", "+", "w2"}]], "]"}]}], 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8190864587620153`*^9, 3.819086470814898*^9}, 
   3.81908650478764*^9, {3.819086870568955*^9, 3.8190869155864058`*^9}, {
   3.8208446736963177`*^9, 3.820844674595887*^9}, {3.820844708654327*^9, 
   3.820844780730253*^9}, {3.820844822878899*^9, 3.820844849929286*^9}, 
   3.82084489037248*^9, 3.834072542218751*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"e5800bf3-6dc0-4171-bd1a-20e7ea9f0537"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQCmm", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["w1", "2"], " ", "w2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "w1", "+", "w2"}], ")"}], " ", 
       RowBox[{"Log", "[", "w1", "]"}]}], 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w2"}], ")"}], " ", "z"}]]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", "+", 
        RowBox[{"24", " ", "w1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["w1", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["w1", "3"]}], "+", 
        RowBox[{"6", " ", "w2"}], "+", 
        RowBox[{"6", " ", "w1", " ", "w2"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["w1", "2"], " ", "w2"}], "+", 
        RowBox[{"6", " ", "w1", " ", "w2", " ", "z"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["w1", "2"], " ", "w2", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["w1", "3"], " ", "w2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "w1"}], "]"}]}], 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", "w2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "w1", "+", "w2"}], ")"}], " ", 
      RowBox[{"Log", "[", "w2", "]"}]}], 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", "z"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"12", " ", "w1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w1", "2"]}], "+", 
         RowBox[{"30", " ", "w2"}], "+", 
         RowBox[{"18", " ", "w1", " ", "w2"}], "-", 
         RowBox[{
          SuperscriptBox["w1", "2"], " ", "w2"}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["w2", "2"]}], "+", 
         RowBox[{"6", " ", "w1", " ", 
          SuperscriptBox["w2", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["w2", "3"]}], "+", 
         RowBox[{"12", " ", "w1", " ", "w2", " ", "z"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["w1", "2"], " ", "w2", " ", "z"}], "+", 
         RowBox[{"18", " ", "w1", " ", 
          SuperscriptBox["w2", "2"], " ", "z"}], "+", 
         RowBox[{"6", " ", "w1", " ", 
          SuperscriptBox["w2", "3"], " ", "z"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["w1", "2"], " ", 
          SuperscriptBox["w2", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["w1", "2"], " ", 
          SuperscriptBox["w2", "3"], " ", 
          SuperscriptBox["z", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "w2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"w2", " ", "z"}]}], ")"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", "+", 
        RowBox[{"6", " ", "w1"}], "+", 
        RowBox[{"6", " ", "w2"}], "+", 
        RowBox[{"6", " ", "w1", " ", "z"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["w1", "2"], " ", "z"}], "+", 
        RowBox[{"6", " ", "w1", " ", "w2", " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", "w2", " ", 
         SuperscriptBox["z", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"w1", "-", "w2"}], ")"}], " ", "w2", " ", 
      RowBox[{"Log", "[", "z", "]"}]}], 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", "z"}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
       SuperscriptBox["z", "2"]}]], 
     RowBox[{"(", 
      RowBox[{"12", "+", 
       RowBox[{"18", " ", "w1"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["w1", "2"]}], "+", 
       RowBox[{"6", " ", "w2"}], "+", 
       RowBox[{"6", " ", "w1", " ", "w2"}], "+", 
       RowBox[{"6", " ", "w1", " ", "z"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["w1", "2"], " ", "z"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["w1", "3"], " ", "z"}], "+", 
       RowBox[{"6", " ", "w1", " ", "w2", " ", "z"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["w1", "2"], " ", "w2", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["w1", "3"], " ", "w2", " ", 
        SuperscriptBox["z", "2"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"w1", " ", "z"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
       SuperscriptBox["z", "2"]}]], 
     RowBox[{"(", 
      RowBox[{"12", "+", 
       RowBox[{"6", " ", "w1"}], "+", 
       RowBox[{"18", " ", "w2"}], "+", 
       RowBox[{"6", " ", "w1", " ", "w2"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["w2", "2"]}], "+", 
       RowBox[{"6", " ", "w1", " ", "z"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["w1", "2"], " ", "z"}], "+", 
       RowBox[{"12", " ", "w1", " ", "w2", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["w1", "2"], " ", "w2", " ", "z"}], "+", 
       RowBox[{"6", " ", "w1", " ", 
        SuperscriptBox["w2", "2"], " ", "z"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["w1", "2"], " ", "w2", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["w1", "2"], " ", 
        SuperscriptBox["w2", "2"], " ", 
        SuperscriptBox["z", "2"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"w2", " ", "z"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834113050629217*^9, 3.8341130543916616`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"284c58ec-4dd9-4474-9031-9f014363888a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EECmp", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"6", " ", "w2"}], "+", 
           SuperscriptBox["w2", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"6", " ", "w2", " ", "z"}], "+", 
           RowBox[{
            SuperscriptBox["w2", "2"], " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["w2", "2"], " ", "z"}], "+", 
           RowBox[{"3", " ", "w2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "-", "z"}], 
        RowBox[{"1", "+", 
         RowBox[{"w1", " ", "z"}]}]], "]"}]}], 
     RowBox[{"36", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      SuperscriptBox["w2", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "w1"}], ")"}], " ", "z"}], 
        RowBox[{"1", "+", 
         RowBox[{"w1", " ", "z"}]}]], "]"}]}], 
     RowBox[{"36", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", "z"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"6", " ", "w1"}], "+", 
        SuperscriptBox["w1", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        FractionBox[
         RowBox[{"6", " ", "w2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"w1", " ", "z"}]}], ")"}]}], 
         RowBox[{"1", "+", "w1"}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w2", "+", 
            RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w1"}], ")"}], "2"]]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w1"}], ")"}], "2"]], "]"}]}], 
     RowBox[{"72", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.820845753514179*^9, 3.8208457797976637`*^9}, 
   3.820908258332793*^9, {3.8209370131228657`*^9, 3.820937013330369*^9}, 
   3.820937135604764*^9, {3.821005352189701*^9, 3.8210054009815807`*^9}, {
   3.8210055205033903`*^9, 3.821005524775146*^9}, {3.821005555895123*^9, 
   3.8210055897221823`*^9}, {3.821005646266513*^9, 3.8210056856586657`*^9}, {
   3.821005729818166*^9, 3.821005855526627*^9}, {3.821007272343011*^9, 
   3.821007278963417*^9}, {3.8210074318143873`*^9, 3.8210074532267227`*^9}, {
   3.821007496388885*^9, 3.8210075316264753`*^9}, {3.8210085357517147`*^9, 
   3.821008561694867*^9}, {3.821008732653821*^9, 3.8210087455211697`*^9}, {
   3.821008876729149*^9, 3.821008892111738*^9}, {3.821008960615836*^9, 
   3.821008960828998*^9}, 3.8210091535209846`*^9, {3.821010277122919*^9, 
   3.821010277460544*^9}, {3.8210103081997147`*^9, 3.821010310134029*^9}, {
   3.821010418112287*^9, 3.821010428771339*^9}, {3.8210104610672626`*^9, 
   3.821010477829384*^9}, {3.821010507963315*^9, 3.821010509880467*^9}, {
   3.82101123126482*^9, 3.821011248957917*^9}, {3.821012119990149*^9, 
   3.8210121204734993`*^9}, {3.8210121896521683`*^9, 3.821012192782379*^9}, {
   3.8210122527995853`*^9, 3.821012257984969*^9}, {3.821012289170575*^9, 
   3.821012304937454*^9}, {3.821012352003767*^9, 3.821012433132992*^9}, {
   3.8210124635807123`*^9, 3.8210124676000023`*^9}, {3.821012503607273*^9, 
   3.821012514920556*^9}, {3.8210125477021513`*^9, 3.821012557257779*^9}, {
   3.821012636629899*^9, 3.821012638493321*^9}, {3.821080635487001*^9, 
   3.821080635741626*^9}, 3.821081364763485*^9, 3.821081595761903*^9, {
   3.8210817977265377`*^9, 3.8210818511953917`*^9}, {3.821081893247766*^9, 
   3.8210819779207573`*^9}, {3.821082488318083*^9, 3.821082509787138*^9}, {
   3.8210825922495337`*^9, 3.821082613125939*^9}, {3.821082652808897*^9, 
   3.821082659379759*^9}, {3.821084470820449*^9, 3.821084512545329*^9}, {
   3.8210877866596003`*^9, 3.821087801364646*^9}, {3.821087839185391*^9, 
   3.821087890218257*^9}, {3.821099734569092*^9, 3.821099801559599*^9}, {
   3.8210998325341263`*^9, 3.821099852485524*^9}, {3.82110048408525*^9, 
   3.8211005407152767`*^9}, {3.821100574417194*^9, 3.821100580489188*^9}, {
   3.821104993639893*^9, 3.821105008898754*^9}, 3.8211050497457047`*^9, {
   3.821105090985806*^9, 3.821105096362565*^9}, {3.821105159511434*^9, 
   3.8211051665967207`*^9}, {3.8211053714230347`*^9, 3.821105377984448*^9}, {
   3.821105415783702*^9, 3.821105438895595*^9}, {3.821116307866728*^9, 
   3.821116308841202*^9}, {3.8340726549329147`*^9, 3.8340726729041452`*^9}, 
   3.8340727585553827`*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"02b5c38f-5670-4aac-8b45-a5bddb6642dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EECpm", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"6", " ", "w2"}], "+", 
           SuperscriptBox["w2", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"6", " ", "w2", " ", "z"}], "+", 
           RowBox[{
            SuperscriptBox["w2", "2"], " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["w2", "2"], " ", "z"}], "+", 
           RowBox[{"3", " ", "w2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "-", "z"}], 
        RowBox[{"1", "+", 
         RowBox[{"w2", " ", "z"}]}]], "]"}]}], 
     RowBox[{"36", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      SuperscriptBox["w2", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], " ", "z"}], 
        RowBox[{"1", "+", 
         RowBox[{"w2", " ", "z"}]}]], "]"}]}], 
     RowBox[{"36", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", "z"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"6", " ", "w2"}], "+", 
        SuperscriptBox["w2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w2"}], ")"}], "2"]}], "+", 
        RowBox[{"6", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"w2", " ", "z"}]}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], "2"]], "]"}]}], 
     RowBox[{"72", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"708717b8-86ea-422c-a405-57dab1060c22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EECpp", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"6", " ", "w2"}], "+", 
           SuperscriptBox["w2", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"6", " ", "w2", " ", "z"}], "+", 
           RowBox[{
            SuperscriptBox["w2", "2"], " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{
            SuperscriptBox["w2", "2"], " ", "z"}], "+", 
           RowBox[{"3", " ", "w2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], 
     RowBox[{"36", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      SuperscriptBox["w2", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w1"}], ")"}], "2"], " ", "w2", " ", "z"}], 
        RowBox[{"w1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]], "]"}]}], 
     RowBox[{"72", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", "z"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      SuperscriptBox["w2", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"w1", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w2"}], ")"}], "2"], " ", "z"}], 
        RowBox[{"w2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]], "]"}]}], 
     RowBox[{"72", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", "z"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"6", " ", "w1"}], "+", 
        SuperscriptBox["w1", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        FractionBox[
         RowBox[{"6", " ", "w2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"w1", " ", "z"}]}], ")"}]}], 
         RowBox[{"1", "+", "w1"}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w2", "+", 
            RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w1"}], ")"}], "2"]]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        RowBox[{"1", "+", "w1"}]], "]"}]}], 
     RowBox[{"72", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"6", " ", "w2"}], "+", 
        SuperscriptBox["w2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w2"}], ")"}], "2"]}], "+", 
        RowBox[{"6", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"w2", " ", "z"}]}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", "w1", "+", "w2", "+", 
         RowBox[{"w1", " ", "w2", " ", "z"}]}], 
        RowBox[{"1", "+", "w2"}]], "]"}]}], 
     RowBox[{"72", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      SuperscriptBox["w2", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w1", "+", "w2", "+", 
            RowBox[{"2", " ", "w1", " ", "w2", " ", "z"}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w1", "+", "w2"}], ")"}], "2"], "-", 
              RowBox[{"4", " ", "w1", " ", "w2", " ", "z"}]}]]}], ")"}], 
          "2"]}], 
        RowBox[{"4", " ", "w1", " ", "w2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]], "]"}]}], 
     RowBox[{"12", " ", "z", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", "w2"}], ")"}], "2"], "-", 
        RowBox[{"4", " ", "w1", " ", "w2", " ", "z"}]}]]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.821026893649268*^9, 3.821026927153038*^9}, {
   3.821027033967574*^9, 3.821027034290955*^9}, 3.821027076093548*^9, 
   3.821027257355836*^9, 3.821027696403522*^9, 3.821027791359187*^9, 
   3.821028055850256*^9, {3.821028236507216*^9, 3.82102830357141*^9}, 
   3.821080796780669*^9, 3.821080996288272*^9, {3.821107529098434*^9, 
   3.82110753664542*^9}, 3.834072691182311*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"0d037e3c-9786-4d3e-9989-0f892f6a22cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EECmm", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"w1", "-", "w2"}], ")"}], " ", 
      SuperscriptBox["w2", "2"], " ", 
      RowBox[{"Log", "[", "w1", "]"}]}], 
     RowBox[{"72", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", "z"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"36", "+", 
         RowBox[{"108", " ", "w1"}], "+", 
         RowBox[{"114", " ", 
          SuperscriptBox["w1", "2"]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["w1", "3"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["w1", "4"]}], "+", 
         RowBox[{"36", " ", "w2"}], "+", 
         RowBox[{"72", " ", "w1", " ", "w2"}], "+", 
         RowBox[{"42", " ", 
          SuperscriptBox["w1", "2"], " ", "w2"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["w1", "3"], " ", "w2"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["w2", "2"]}], "+", 
         RowBox[{"6", " ", "w1", " ", 
          SuperscriptBox["w2", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["w1", "2"], " ", 
          SuperscriptBox["w2", "2"]}], "+", 
         RowBox[{"36", " ", "w1", " ", "w2", " ", "z"}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["w1", "2"], " ", "w2", " ", "z"}], "+", 
         RowBox[{"42", " ", 
          SuperscriptBox["w1", "3"], " ", "w2", " ", "z"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["w1", "4"], " ", "w2", " ", "z"}], "+", 
         RowBox[{"12", " ", "w1", " ", 
          SuperscriptBox["w2", "2"], " ", "z"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["w1", "2"], " ", 
          SuperscriptBox["w2", "2"], " ", "z"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["w1", "3"], " ", 
          SuperscriptBox["w2", "2"], " ", "z"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["w1", "2"], " ", 
          SuperscriptBox["w2", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["w1", "3"], " ", 
          SuperscriptBox["w2", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["w1", "4"], " ", 
          SuperscriptBox["w2", "2"], " ", 
          SuperscriptBox["z", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "w1"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"72", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"w1", " ", "z"}]}], ")"}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"w1", "-", "w2"}], ")"}], " ", 
      SuperscriptBox["w2", "2"], " ", 
      RowBox[{"Log", "[", "w2", "]"}]}], 
     RowBox[{"72", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", "z"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"36", "+", 
         RowBox[{"36", " ", "w1"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["w1", "2"]}], "+", 
         RowBox[{"108", " ", "w2"}], "+", 
         RowBox[{"72", " ", "w1", " ", "w2"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["w1", "2"], " ", "w2"}], "+", 
         RowBox[{"114", " ", 
          SuperscriptBox["w2", "2"]}], "+", 
         RowBox[{"42", " ", "w1", " ", 
          SuperscriptBox["w2", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["w1", "2"], " ", 
          SuperscriptBox["w2", "2"]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["w2", "3"]}], "+", 
         RowBox[{"6", " ", "w1", " ", 
          SuperscriptBox["w2", "3"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["w2", "4"]}], "+", 
         RowBox[{"36", " ", "w1", " ", "w2", " ", "z"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["w1", "2"], " ", "w2", " ", "z"}], "+", 
         RowBox[{"72", " ", "w1", " ", 
          SuperscriptBox["w2", "2"], " ", "z"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["w1", "2"], " ", 
          SuperscriptBox["w2", "2"], " ", "z"}], "+", 
         RowBox[{"42", " ", "w1", " ", 
          SuperscriptBox["w2", "3"], " ", "z"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["w1", "2"], " ", 
          SuperscriptBox["w2", "3"], " ", "z"}], "+", 
         RowBox[{"6", " ", "w1", " ", 
          SuperscriptBox["w2", "4"], " ", "z"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["w1", "2"], " ", 
          SuperscriptBox["w2", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["w1", "2"], " ", 
          SuperscriptBox["w2", "3"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["w1", "2"], " ", 
          SuperscriptBox["w2", "4"], " ", 
          SuperscriptBox["z", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "w2"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"72", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"w2", " ", "z"}]}], ")"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"36", "+", 
        RowBox[{"36", " ", "w1"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["w1", "2"]}], "+", 
        RowBox[{"36", " ", "w2"}], "+", 
        RowBox[{"18", " ", "w1", " ", "w2"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{"18", " ", "w1", " ", "w2", " ", "z"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["w1", "2"], " ", "w2", " ", "z"}], "+", 
        RowBox[{"6", " ", "w1", " ", 
         SuperscriptBox["w2", "2"], " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["w2", "2"], " ", 
         SuperscriptBox["z", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], 
     RowBox[{"36", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox["z", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      SuperscriptBox["w2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "w1", "+", "w2"}], ")"}], " ", 
      RowBox[{"Log", "[", "z", "]"}]}], 
     RowBox[{"72", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], " ", "z"}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"36", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
       SuperscriptBox["z", "2"]}]], 
     RowBox[{"(", 
      RowBox[{"36", "+", 
       RowBox[{"72", " ", "w1"}], "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["w1", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["w1", "3"]}], "+", 
       RowBox[{"36", " ", "w2"}], "+", 
       RowBox[{"54", " ", "w1", " ", "w2"}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["w1", "2"], " ", "w2"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["w2", "2"]}], "+", 
       RowBox[{"6", " ", "w1", " ", 
        SuperscriptBox["w2", "2"]}], "+", 
       RowBox[{"18", " ", "w1", " ", "w2", " ", "z"}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["w1", "2"], " ", "w2", " ", "z"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["w1", "3"], " ", "w2", " ", "z"}], "+", 
       RowBox[{"6", " ", "w1", " ", 
        SuperscriptBox["w2", "2"], " ", "z"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["w1", "2"], " ", 
        SuperscriptBox["w2", "2"], " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["w1", "3"], " ", 
        SuperscriptBox["w2", "2"], " ", 
        SuperscriptBox["z", "2"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"w1", " ", "z"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"36", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
       SuperscriptBox["z", "2"]}]], 
     RowBox[{"(", 
      RowBox[{"36", "+", 
       RowBox[{"36", " ", "w1"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["w1", "2"]}], "+", 
       RowBox[{"72", " ", "w2"}], "+", 
       RowBox[{"54", " ", "w1", " ", "w2"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["w1", "2"], " ", "w2"}], "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["w2", "2"]}], "+", 
       RowBox[{"18", " ", "w1", " ", 
        SuperscriptBox["w2", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["w2", "3"]}], "+", 
       RowBox[{"18", " ", "w1", " ", "w2", " ", "z"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["w1", "2"], " ", "w2", " ", "z"}], "+", 
       RowBox[{"24", " ", "w1", " ", 
        SuperscriptBox["w2", "2"], " ", "z"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["w1", "2"], " ", 
        SuperscriptBox["w2", "2"], " ", "z"}], "+", 
       RowBox[{"6", " ", "w1", " ", 
        SuperscriptBox["w2", "3"], " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["w1", "2"], " ", 
        SuperscriptBox["w2", "3"], " ", 
        SuperscriptBox["z", "2"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"w2", " ", "z"}]}], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["w1", "2"], " ", 
      SuperscriptBox["w2", "2"], 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w1", "+", "w2", "+", 
            RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w1", "+", "w2", "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w1", "+", "w2"}], ")"}], "2"], "-", 
              RowBox[{"4", " ", "w1", " ", "w2", " ", "z"}]}]]}], ")"}], 
          "2"]}], 
        RowBox[{"4", " ", "w1", " ", "w2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"w1", " ", "z"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"w2", " ", "z"}]}], ")"}], "2"]}]], "]"}]}], 
     RowBox[{"12", " ", "z", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", "w2"}], ")"}], "2"], "-", 
        RowBox[{"4", " ", "w1", " ", "w2", " ", "z"}]}]]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834113695147133*^9, 3.834113745642825*^9}, 
   3.8341137895364447`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"e7c580f8-5c4d-43bd-a5ff-a4a14880867f"],

Cell[CellGroupData[{

Cell["\<\
Relation between the correlations at weak coupling, Eq.(6.19)\
\>", "Subsection",
 CellChangeTimes->{{3.834112030086277*^9, 3.834112043504374*^9}, {
  3.834112163178812*^9, 3.8341121692485*^9}, {3.8341138598616858`*^9, 
  3.83411386095107*^9}, {3.834191850976736*^9, 
  3.8341918544653873`*^9}},ExpressionUUID->"c1477ad6-f228-437c-bd37-\
44ee7b44cbc9"],

Cell["\<\
Correlations that do not receive a contribution from the cross-talk between \
the detectors\
\>", "Text",
 CellChangeTimes->{{3.834191921779119*^9, 3.83419192514653*^9}, 
   3.8374476850499077`*^9},ExpressionUUID->"ef83d717-7750-4a65-bab6-\
f373b6813459"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SSCpp", "+", "SSCmm", "-", "SSCmp", "-", "SSCpm"}], ",", 
     RowBox[{"QSCpp", "+", "QSCmm", "-", "QSCmp", "-", "QSCpm"}], ",", 
     RowBox[{"QQCpp", "+", "QQCmm", "-", "QQCmp", "-", "QQCpm"}]}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z", "\[Rule]", " ", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0.99"}], "}"}], "]"}]}], ",", 
     RowBox[{"w1", "\[Rule]", "  ", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.99"}], ",", "0.99"}], "}"}], "]"}]}], ",", 
     RowBox[{"w2", "\[Rule]", "  ", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.99"}], ",", "0.99"}], "}"}], "]"}]}]}], "}"}]}], "//",
   "Chop"}]], "Input",
 CellChangeTimes->{{3.834113885042231*^9, 3.834114038829729*^9}, 
   3.834114187575618*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"649c2786-96bf-4c09-b20d-a65adbc03612"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8341138855085297`*^9, 3.834113909652837*^9}, {
   3.834113994026782*^9, 3.8341140393712587`*^9}, 3.8341141881145487`*^9, 
   3.834114278913205*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"4a8ad299-3b66-41bc-8274-36fe9c89b9ef"]
}, Open  ]],

Cell["\<\
Correlations that receive a contribution from the cross-talk between the \
detectors\
\>", "Text",
 CellChangeTimes->{{3.834191941554797*^9, 3.83419194375345*^9}, 
   3.837447690680831*^9},ExpressionUUID->"2c444cd7-b041-4b26-b59a-\
2fc1035b5e13"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ESCpp", "+", "ESCmm", "-", "ESCmp", "-", "ESCpm"}], ",", 
     RowBox[{"EQCpp", "+", "EQCmm", "-", "EQCmp", "-", "EQCpm"}], ",", 
     RowBox[{"EECpp", "+", "EECmm", "-", "EECmp", "-", "EECpm"}]}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z", "\[Rule]", " ", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0.99"}], "}"}], "]"}]}], ",", 
     RowBox[{"w1", "\[Rule]", "  ", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.99"}], ",", "0.99"}], "}"}], "]"}]}], ",", 
     RowBox[{"w2", "\[Rule]", "  ", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.99"}], ",", "0.99"}], "}"}], "]"}]}]}], "}"}]}], "//",
   "Chop"}]], "Input",
 CellChangeTimes->{3.8341141824474707`*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"abf0adad-bcb4-4397-bad8-9d9f17b92df7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.7691190392213088`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2956567971177476`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3466581811811764`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.8085630698305867`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.292513739688788`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5002548573008926`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.834114189158386*^9, 3.834114278927034*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"c74ea490-d68a-4802-ab64-2706ac33b884"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Correlations at strong coupling, see Section 6.2", "Section",
 CellChangeTimes->{{3.8340731809567127`*^9, 3.8340731919845467`*^9}, {
  3.83419185962829*^9, 
  3.83419186795641*^9}},ExpressionUUID->"9414c93c-db01-4e26-b5d0-\
a44fcbbf509c"],

Cell[TextData[Cell[BoxData[
 RowBox[{"XYCpm", " ", "stands", " ", "for", " ", 
  SubscriptBox["XYC", 
   RowBox[{"+", "-"}]], " ", 
  RowBox[{
  "etc", "."}]}]], \
"Input",ExpressionUUID->"515f93b7-dd00-411d-8849-39632cd3b46b"]], "Text",
 CellChangeTimes->{
  3.834191962652116*^9},ExpressionUUID->"aea9bca7-8b63-4857-a3e2-\
6f87c055e60b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SSCmp", "=", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "w1"}], ")"}], "2"], " ", 
      SuperscriptBox["z", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"w1", " ", "z"}]}], ")"}], "3"]}]]}], ";"}], " "}]], "Input",\

 CellChangeTimes->{{3.834073316260152*^9, 3.8340733258637447`*^9}, 
   3.834073657519164*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"5b1611a6-51cf-43d2-baca-6a1602a7796d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SSCpm", "=", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "w2"}], ")"}], "2"], " ", 
      SuperscriptBox["z", "2"]}]}], 
    RowBox[{"2", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}], "3"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.83407333069772*^9, 3.834073338625657*^9}, {
  3.8340736598181868`*^9, 3.834073661915951*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"9bc8adb9-c2d8-4def-a578-00f674769300"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SSCpp", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["z", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "w1"}], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w1", " ", "z"}]}], ")"}], "3"]], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "w2"}], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w2", " ", "z"}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["w1", "2"], " ", 
        SuperscriptBox["w2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "5"]], "-", 
      FractionBox[
       RowBox[{"3", " ", "w1", " ", "w2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w2", "2"], "+", 
          RowBox[{"2", " ", "w1", " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "w2"}]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "4"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["w2", "3"], "+", 
        RowBox[{"2", " ", "w1", " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w2"}], ")"}], "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.821288042436839*^9, 3.8212880673606358`*^9}, 
   3.83407324785315*^9, 3.8340737271180077`*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"e36153b5-ec2e-4728-aeaa-3cdf636572bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SSCmm", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["z", "2"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["w1", "2"], " ", 
        SuperscriptBox["w2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "5"]], "+", 
      FractionBox[
       RowBox[{"3", " ", "w1", " ", "w2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w2", "2"], "+", 
          RowBox[{"2", " ", "w1", " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "w2"}]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "4"]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["w2", "3"], "+", 
        RowBox[{"2", " ", "w1", " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "w2"}], ")"}], "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834111208002496*^9, 3.834111219895315*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"d0b179e0-b038-45aa-a2b0-c61d28010205"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QSCmp", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "w1"}], ")"}], " ", "z"}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"w1", " ", "z"}]}], ")"}], "2"]}]]}], ";"}], "  "}]], "Input",\

 CellChangeTimes->{{3.834073368619752*^9, 3.834073391986376*^9}, 
   3.834073934442424*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"5f5d92ae-8b4e-45cc-94c7-472a8de2cc01"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QSCpm", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "w2"}], ")"}], " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "w1", "+", 
       RowBox[{"2", " ", "w2"}], "+", 
       RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}], "3"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.834073382418585*^9, 3.834073388920043*^9}, 
   3.8340739607785587`*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"8ceeb763-3c47-4f3a-8c06-98822a98a857"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QSCpp", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"z", " "}], "4"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "w1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "w1"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w1", " ", "z"}]}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["w1", "2"], " ", "w2", " ", 
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "4"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "w1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{"3", " ", "w1", " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "w2"}]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{"3", " ", "w1", " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "w2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "w1", "+", 
          RowBox[{"2", " ", "w2"}], "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w2", " ", "z"}]}], ")"}], "3"]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.821287969536433*^9, 3.821287977798929*^9}, 
   3.834073251025608*^9, 3.834073867571512*^9, {3.8340794023314466`*^9, 
   3.8340794103954487`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"c3eafda9-c05a-427b-b123-a7610d0282d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QSCmm", "=", 
   RowBox[{
    FractionBox["z", "4"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["w1", "3"], " ", "w2"}], "+", 
          RowBox[{
           SuperscriptBox["w1", "2"], " ", 
           SuperscriptBox["w2", "2"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "4"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w1", "3"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["w1", "3"], " ", "w2"}], "+", 
          RowBox[{"2", " ", "w1", " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["w1", "2"], " ", 
           SuperscriptBox["w2", "2"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["w1", "3"], "+", 
        RowBox[{
         SuperscriptBox["w1", "3"], " ", "w2"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{"3", " ", "w1", " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["w2", "2"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834111248556988*^9, 3.834111284919406*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"8ea48316-4dd9-476a-8430-b0fa0fcecd66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QQCmp", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "w1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "w1"}], ")"}], " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "w2", "+", 
       RowBox[{"w1", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"w2", " ", "z"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}], "3"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.834073422727717*^9, 3.834073430185409*^9}, 
   3.834074141681912*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"a8cea9da-0f49-4059-8c7e-300b0a3c609f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QQCpm", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "w2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "w2"}], ")"}], " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "w1", "+", 
       RowBox[{"2", " ", "w2"}], "+", 
       RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}], "3"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.834073431846579*^9, 3.834073439506936*^9}, 
   3.834074285883307*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"ac0e765b-6b75-44de-aad9-767c2fdce6f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QQCpp", "=", 
   RowBox[{
    FractionBox["z", "16"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"24", " ", 
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["w2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "w2"}], "+", 
           RowBox[{"w1", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "w2"}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "5"]]}], "-", 
      FractionBox[
       RowBox[{"24", " ", "w1", " ", "w2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w2", "2"], "+", 
          RowBox[{"3", " ", "w1", " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "w2"}], "+", 
             SuperscriptBox["w2", "2"]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "4"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["w2", "3"]}], "+", 
          RowBox[{"7", " ", "w1", " ", 
           SuperscriptBox["w2", "3"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["w1", "2"], " ", 
           SuperscriptBox["w2", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"7", " ", "w2"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["w2", "2"]}], "+", 
             SuperscriptBox["w2", "3"]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "w2"}], ")"}], " ", "w2"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "w2"}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "w2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "w2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "w1", "+", 
          RowBox[{"2", " ", "w2"}], "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w2", " ", "z"}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "w1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "w1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "w2", "+", 
          RowBox[{"w1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"w2", " ", "z"}]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w1", " ", "z"}]}], ")"}], "3"]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.821333776558998*^9, 3.821333785347498*^9}, 
   3.834073256711504*^9, 3.834074073112162*^9, 3.8340741106965857`*^9, {
   3.834079326529295*^9, 3.834079327204575*^9}, {3.834111372921056*^9, 
   3.8341113769012423`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"29623827-6436-4902-af12-4b97a2bc26b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QQCmm", "=", 
   RowBox[{
    FractionBox["z", "16"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"24", " ", 
        SuperscriptBox["w1", "2"], " ", 
        SuperscriptBox["w2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "w2"}], "+", 
          RowBox[{"w1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "w2"}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "5"]], "+", 
      FractionBox[
       RowBox[{"24", " ", "w1", " ", "w2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w2", "2"], "+", 
          RowBox[{"3", " ", "w1", " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "w2"}], "+", 
             SuperscriptBox["w2", "2"]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "4"]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["w2", "3"]}], "+", 
          RowBox[{"7", " ", "w1", " ", 
           SuperscriptBox["w2", "3"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["w1", "2"], " ", 
           SuperscriptBox["w2", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"7", " ", "w2"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["w2", "2"]}], "+", 
             SuperscriptBox["w2", "3"]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["w2", "3"]}], "+", 
          RowBox[{"3", " ", "w1", " ", 
           SuperscriptBox["w2", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "2"], " ", 
           SuperscriptBox["w2", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "w2"}], "+", 
             SuperscriptBox["w2", "2"]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834111351043474*^9, 3.8341113672938423`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"9d558966-76e0-45e8-a429-09b10ee1a985"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ESCmp", "=", 
   FractionBox[
    RowBox[{"6", "+", 
     RowBox[{"6", " ", "w1"}], "+", 
     SuperscriptBox["w1", "2"]}], 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"w1", " ", "z"}]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8340734723447027`*^9, 3.8340734794651337`*^9}, 
   3.834074347512779*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"a28a88be-2d29-489c-9c40-4f072c539e6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ESCpm", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       FractionBox[
        RowBox[{"6", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"w2", " ", "z"}]}], ")"}]}], 
        RowBox[{"1", "+", "w2"}]], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], "2"]]}], ")"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}], "3"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8340734816973047`*^9, 3.834073489341432*^9}, 
   3.834074387213921*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"b40b50e2-f920-4096-be32-6efabadc213d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ESCpp", "=", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"6", "+", 
        RowBox[{"6", " ", "w1"}], "+", 
        SuperscriptBox["w1", "2"]}], 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w2", " ", "z"}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"6", " ", "w1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "w2"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w2", " ", "z"}]}], ")"}], "2"]], "+", 
      FractionBox[
       SuperscriptBox["w1", "2"], 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "w2"}], "+", 
          RowBox[{"w1", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "w2"}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"w1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "w2"}], "+", 
          RowBox[{"6", " ", "w1", " ", "w2"}], "+", 
          RowBox[{
           SuperscriptBox["w1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "w2"}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["w1", "3"], "+", 
        RowBox[{"6", " ", "w2"}], "+", 
        RowBox[{"6", " ", "w1", " ", "w2"}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", "w2"}]}], 
       RowBox[{"w1", "+", "w2", "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}]], "-", 
      FractionBox[
       SuperscriptBox["w1", "2"], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8212880085692997`*^9, 3.821288016633909*^9}, {
   3.821288095225601*^9, 3.821288098546184*^9}, {3.821536461467902*^9, 
   3.8215364673105516`*^9}, 3.834073253868773*^9, 3.8340744340810347`*^9, {
   3.834079358077121*^9, 3.834079358467149*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"a085dbc1-a172-4937-89cd-ea055570d051"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ESCmm", "=", 
   RowBox[{
    FractionBox["1", "12"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["w1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "w2"}], "+", 
          RowBox[{"w1", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "w2"}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"w1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "w2"}], "+", 
          RowBox[{"6", " ", "w1", " ", "w2"}], "+", 
          RowBox[{
           SuperscriptBox["w1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "w2"}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["w1", "3"], "+", 
        RowBox[{"6", " ", "w2"}], "+", 
        RowBox[{"6", " ", "w1", " ", "w2"}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", "w2"}]}], 
       RowBox[{"w1", "+", "w2", "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}]], "+", 
      FractionBox[
       RowBox[{" ", 
        SuperscriptBox["w1", "2"], " "}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}]}]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.834111459797883*^9, 3.834111474196686*^9}, {
  3.834111765442329*^9, 3.834111770361054*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"578491fa-a886-443a-895e-8b7fd4bf8c53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQCmp", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"w1", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "w1"}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "w2", "+", 
       RowBox[{"w1", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"w2", " ", "z"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}], "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.83407351776549*^9, 3.834073525192947*^9}, 
   3.834074512894919*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"096bf04c-b18a-48d2-ba58-1c0dc21f8f1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQCpm", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "w2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], "2"]}], "+", 
       RowBox[{"6", " ", "w1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "w2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w2", " ", "z"}]}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]}], ")"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}], "3"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.834073526464569*^9, 3.834073533883203*^9}, 
   3.834074557350913*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"c189f314-f833-4985-945a-7390bb42649d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQCpp", "=", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"12", " ", 
         SuperscriptBox["w1", "2"], " ", "w2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "w2"}], "+", 
           RowBox[{"w1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "w2"}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "4"]]}], "-", 
      FractionBox[
       RowBox[{"w1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{"54", " ", "w1", " ", 
           SuperscriptBox["w2", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["w1", "3"], " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             RowBox[{"54", " ", "w2"}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["w2", "2"]}], "+", 
             SuperscriptBox["w2", "3"]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["w1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"w1", "-", "w2"}], ")"}], " ", "w2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "w1", "+", "w2"}], ")"}]}], 
       RowBox[{"z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{"30", " ", "w1", " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["w1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"5", " ", "w2"}], "+", 
           SuperscriptBox["w2", "2"]}], ")"}]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{"6", " ", "w1", " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "w2"}], ")"}]}]}], 
       RowBox[{"w1", "+", "w2", "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"w1", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "w1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "w2", "+", 
          RowBox[{"w1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"w2", " ", "z"}]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w1", " ", "z"}]}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "w2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "w2"}], ")"}], "2"]}], "+", 
          RowBox[{"6", " ", "w1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "w2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"w2", " ", "z"}]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w1", "+", 
             RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w2", " ", "z"}]}], ")"}], "3"]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.821536181479307*^9, 3.8215361845129957`*^9}, {
   3.821536229585425*^9, 3.821536237251041*^9}, {3.821536271623107*^9, 
   3.821536272141316*^9}, {3.821536419245062*^9, 3.821536433107171*^9}, 
   3.8340732609213037`*^9, 3.834074596306181*^9, {3.83407928010708*^9, 
   3.834079280938801*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"dc74c37d-8834-466f-be91-fea91343fbbf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQCmm", "=", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"12", " ", 
        SuperscriptBox["w1", "2"], " ", "w2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "w2"}], "+", 
          RowBox[{"w1", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "w2"}]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "4"]], "+", 
      FractionBox[
       RowBox[{"w1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{"54", " ", "w1", " ", 
           SuperscriptBox["w2", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["w1", "3"], " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             RowBox[{"54", " ", "w2"}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["w2", "2"]}], "+", 
             SuperscriptBox["w2", "3"]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["w1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"w1", "-", "w2"}], ")"}], " ", "w2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "w1", "+", "w2"}], ")"}]}], 
       RowBox[{"z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{"30", " ", "w1", " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["w1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"5", " ", "w2"}], "+", 
           SuperscriptBox["w2", "2"]}], ")"}]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{"6", " ", "w1", " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["w2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "w2"}], ")"}]}]}], 
       RowBox[{"w1", "+", "w2", "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834111920229961*^9, 3.834111923691494*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"2c38a973-c623-4e4b-9d4b-147d4bc45464"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EECmp", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "w1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"6", " ", "w1"}], "+", 
       SuperscriptBox["w1", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       FractionBox[
        RowBox[{"6", " ", "w2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"w1", " ", "z"}]}], ")"}]}], 
        RowBox[{"1", "+", "w1"}]], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w1"}], ")"}], "2"]]}], ")"}]}], 
    RowBox[{"72", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w1", " ", "z"}]}], ")"}], "3"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8340735503881598`*^9, 3.8340735577172956`*^9}, 
   3.834078776636745*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"ee73f98b-eec0-4435-aee2-40cc3b9e74cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EECpm", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "w2"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"6", " ", "w2"}], "+", 
       SuperscriptBox["w2", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       FractionBox[
        RowBox[{"6", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"w2", " ", "z"}]}], ")"}]}], 
        RowBox[{"1", "+", "w2"}]], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w2"}], ")"}], "2"]]}], ")"}]}], 
    RowBox[{"72", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"w2", " ", "z"}]}], ")"}], "3"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.83407356288908*^9, 3.834073570737322*^9}, 
   3.834078797987075*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"f1896527-1910-4822-b62a-4547eb2158da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EECpp", "=", 
   RowBox[{
    FractionBox["1", "72"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["w2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"216", " ", "w2"}], "+", 
           RowBox[{
            SuperscriptBox["w1", "4"], " ", "w2"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["w1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "w2"}], ")"}], " ", "w2"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["w1", "2"], " ", "w2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"8", " ", "w2"}], "+", 
              SuperscriptBox["w2", "2"]}], ")"}]}], "+", 
           RowBox[{"w1", " ", 
            RowBox[{"(", 
             RowBox[{"216", "+", 
              RowBox[{"216", " ", "w2"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["w2", "2"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["w2", "3"]}], "+", 
              SuperscriptBox["w2", "4"]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "5"]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["w1", "2"], " ", 
        SuperscriptBox["w2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w1", "2"], "-", 
          RowBox[{"4", " ", "w1", " ", "w2"}], "+", 
          SuperscriptBox["w2", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          SuperscriptBox["w1", "2"], "+", 
          RowBox[{"6", " ", "w2"}], "+", 
          SuperscriptBox["w2", "2"], "+", 
          RowBox[{"2", " ", "w1", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "w2"}], ")"}]}]}], ")"}]}], 
       RowBox[{"z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "5"]}]], "-", 
      FractionBox[
       RowBox[{"w1", " ", "w2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"108", " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{"432", " ", "w1", " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "4"], " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["w1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", " ", "w2"}]}], ")"}], " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"108", "+", 
             RowBox[{"432", " ", "w2"}], "+", 
             RowBox[{"312", " ", 
              SuperscriptBox["w2", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["w2", "3"]}], "+", 
             SuperscriptBox["w2", "4"]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "4"]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"36", " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{"180", " ", "w1", " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{"264", " ", 
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "4"], " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"36", "+", 
           RowBox[{"180", " ", "w2"}], "+", 
           RowBox[{"264", " ", 
            SuperscriptBox["w2", "2"]}], "+", 
           RowBox[{"116", " ", 
            SuperscriptBox["w2", "3"]}], "+", 
           SuperscriptBox["w2", "4"]}], ")"}]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"18", " ", 
           SuperscriptBox["w2", "3"]}], "+", 
          RowBox[{"39", " ", "w1", " ", 
           SuperscriptBox["w2", "3"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["w1", "2"], " ", 
           SuperscriptBox["w2", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"18", "+", 
             RowBox[{"39", " ", "w2"}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["w2", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["w2", "3"]}]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{"6", " ", "w1", " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"6", " ", "w2"}], "+", 
           SuperscriptBox["w2", "2"]}], ")"}]}]}], 
       RowBox[{"w1", "+", "w2", "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"6", " ", "w2"}], "+", 
          SuperscriptBox["w2", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "w2"}], ")"}], "2"]}], "+", 
          RowBox[{"6", " ", "w1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "w2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"w2", " ", "z"}]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w1", "+", 
             RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w2", " ", "z"}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "w1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"6", " ", "w1"}], "+", 
          SuperscriptBox["w1", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          FractionBox[
           RowBox[{"6", " ", "w2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"w1", " ", "z"}]}], ")"}]}], 
           RowBox[{"1", "+", "w1"}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w2", "+", 
              RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "w1"}], ")"}], "2"]]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"w1", " ", "z"}]}], ")"}], "3"]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.821536275844528*^9, 3.821536278274181*^9}, {
   3.82153632075184*^9, 3.8215363786143*^9}, 3.834073268664019*^9, 
   3.8340788304539213`*^9, {3.834078977813911*^9, 3.834078977929401*^9}, {
   3.8340792632939587`*^9, 3.83407930435602*^9}, 3.834079910377811*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"89ed19f8-3933-4ec8-80ae-acc16ae902b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EECmm", "=", 
   RowBox[{
    FractionBox["1", "72"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "5"]], 
       SuperscriptBox["w1", "2"], " ", 
       SuperscriptBox["w2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"216", " ", "w2"}], "+", 
         RowBox[{
          SuperscriptBox["w1", "4"], " ", "w2"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["w1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "w2"}], ")"}], " ", "w2"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["w1", "2"], " ", "w2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"8", " ", "w2"}], "+", 
            SuperscriptBox["w2", "2"]}], ")"}]}], "+", 
         RowBox[{"w1", " ", 
          RowBox[{"(", 
           RowBox[{"216", "+", 
            RowBox[{"216", " ", "w2"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["w2", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["w2", "3"]}], "+", 
            SuperscriptBox["w2", "4"]}], ")"}]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["w1", "2"], " ", 
        SuperscriptBox["w2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w1", "2"], "-", 
          RowBox[{"4", " ", "w1", " ", "w2"}], "+", 
          SuperscriptBox["w2", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          SuperscriptBox["w1", "2"], "+", 
          RowBox[{"6", " ", "w2"}], "+", 
          SuperscriptBox["w2", "2"], "+", 
          RowBox[{"2", " ", "w1", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "w2"}], ")"}]}]}], ")"}]}], 
       RowBox[{"z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "5"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"w1", "+", "w2", "+", 
           RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "4"]], "w1", " ", 
       "w2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"108", " ", 
          SuperscriptBox["w2", "2"]}], "+", 
         RowBox[{"432", " ", "w1", " ", 
          SuperscriptBox["w2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["w1", "4"], " ", 
          SuperscriptBox["w2", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "w2"}]}], ")"}], " ", 
          SuperscriptBox["w2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["w1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"108", "+", 
            RowBox[{"432", " ", "w2"}], "+", 
            RowBox[{"312", " ", 
             SuperscriptBox["w2", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["w2", "3"]}], "+", 
            SuperscriptBox["w2", "4"]}], ")"}]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"36", " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{"180", " ", "w1", " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{"264", " ", 
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "4"], " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"36", "+", 
           RowBox[{"180", " ", "w2"}], "+", 
           RowBox[{"264", " ", 
            SuperscriptBox["w2", "2"]}], "+", 
           RowBox[{"116", " ", 
            SuperscriptBox["w2", "3"]}], "+", 
           SuperscriptBox["w2", "4"]}], ")"}]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"18", " ", 
           SuperscriptBox["w2", "3"]}], "+", 
          RowBox[{"39", " ", "w1", " ", 
           SuperscriptBox["w2", "3"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["w1", "2"], " ", 
           SuperscriptBox["w2", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["w1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"18", "+", 
             RowBox[{"39", " ", "w2"}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["w2", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["w2", "3"]}]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "+", "w2", "+", 
          RowBox[{"w1", " ", "w2", " ", "z"}]}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{"6", " ", "w1", " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "2"], " ", 
         SuperscriptBox["w2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["w1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"6", " ", "w2"}], "+", 
           SuperscriptBox["w2", "2"]}], ")"}]}]}], 
       RowBox[{"w1", "+", "w2", "+", 
        RowBox[{"w1", " ", "w2", " ", "z"}]}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834112009662877*^9, 3.834112012918738*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"fb0a8c90-8f23-4e6c-966d-f336e42d76fa"],

Cell[CellGroupData[{

Cell["\<\
Relation between the correlations at strong coupling, Eq.(6.19)\
\>", "Subsection",
 CellChangeTimes->{{3.834112030086277*^9, 3.834112043504374*^9}, {
  3.834112163178812*^9, 3.8341121692485*^9}, {3.834191991632332*^9, 
  3.834191996918363*^9}},ExpressionUUID->"4ba39cc8-99ae-42b2-9534-\
12fc9791ea6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"SSCpp", "+", "SSCmm", "-", "SSCmp", "-", "SSCpm"}], ",", 
    RowBox[{"QSCpp", "+", "QSCmm", "-", "QSCmp", "-", "QSCpm"}], ",", 
    RowBox[{"QQCpp", "+", "QQCmm", "-", "QQCmp", "-", "QQCpm"}], ",", 
    RowBox[{"ESCpp", "+", "ESCmm", "-", "ESCmp", "-", "ESCpm"}], ",", 
    RowBox[{"EQCpp", "+", "EQCmm", "-", "EQCmp", "-", "EQCpm"}], ",", 
    RowBox[{"EECpp", "+", "EECmm", "-", "EECmp", "-", "EECpm"}]}], "}"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.834112045216497*^9, 3.8341121274151783`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"99e73b0f-54b1-4cf3-b5d8-28f3a4c2e735"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.834112060659479*^9, 3.834112066898415*^9}, 
   3.8341121278628273`*^9, 3.834114281156064*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"70dede4a-4a2a-480b-8106-7462b52f8a03"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2082, 1374},
WindowMargins->{{5, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"68b5f1ab-4f3d-466d-b280-67ba4fc7dc53"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 536, 13, 102, "Section",ExpressionUUID->"21c25c77-51f4-4231-baae-e58cedc4a597"],
Cell[CellGroupData[{
Cell[1141, 39, 553, 14, 81, "Subsection",ExpressionUUID->"4409b4ef-9fb7-4752-ae8f-db107fbebd2e"],
Cell[CellGroupData[{
Cell[1719, 57, 2963, 88, 78, "Input",ExpressionUUID->"134ce486-92e0-425f-a507-2db06cb52198"],
Cell[4685, 147, 2922, 89, 84, "Output",ExpressionUUID->"b8fc36be-41fe-47ca-b877-1193e0ddd79c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7656, 242, 521, 16, 81, "Subsection",ExpressionUUID->"dace46da-c59e-4193-acc5-a68032d0aaa8"],
Cell[8180, 260, 1591, 51, 76, "Input",ExpressionUUID->"a7ce1cc8-3647-4095-83c2-f6232fa01f5e"],
Cell[9774, 313, 3038, 90, 146, "Input",ExpressionUUID->"af10c58d-5660-4193-ba4c-e854ec78cb8a"],
Cell[12815, 405, 7785, 232, 326, "Input",ExpressionUUID->"e86fb375-2b07-427d-b610-47ca09ca0e05"],
Cell[20603, 639, 27053, 726, 875, "Input",ExpressionUUID->"04314853-272f-4328-9c32-60edd373dbf2"],
Cell[47659, 1367, 69699, 1728, 1736, "Input",ExpressionUUID->"6107c51c-77e7-4329-a561-0685d6ce8745"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117395, 3100, 232, 4, 81, "Subsection",ExpressionUUID->"fdb55a2f-f6a2-4afa-aed3-c53274cddae1"],
Cell[117630, 3106, 450, 11, 46, "Input",ExpressionUUID->"db513ef3-1c27-4238-8ead-8ad62ec135db"],
Cell[118083, 3119, 730, 21, 49, "Input",ExpressionUUID->"364800ab-39d1-4246-8eb1-f3804b08190f"],
Cell[CellGroupData[{
Cell[118838, 3144, 460, 11, 49, "Input",ExpressionUUID->"15f6d1ed-5f85-453e-a4e0-4f55befd1eaf"],
Cell[119301, 3157, 1417, 44, 79, "Output",ExpressionUUID->"a09c030a-ad05-4d0c-b291-91a2ef2d3d88"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[120779, 3208, 217, 4, 101, "Section",ExpressionUUID->"8d835aac-9e39-4671-a0f1-3913505a2142"],
Cell[120999, 3214, 436, 11, 54, "Text",ExpressionUUID->"f6e8bd14-6f48-47eb-8bc7-e7c95abd35d3"],
Cell[121438, 3227, 624, 18, 46, "Input",ExpressionUUID->"53d1c6d1-70f6-4441-b0da-ff8934adcbdd"],
Cell[122065, 3247, 170, 3, 53, "Text",ExpressionUUID->"99bff690-96ad-451a-9536-64c1d3a8d6d9"],
Cell[CellGroupData[{
Cell[122260, 3254, 161, 3, 81, "Subsection",ExpressionUUID->"2cbb1b4f-88b6-4c86-9953-93e889c5458d"],
Cell[122424, 3259, 52663, 1453, 1420, "Input",ExpressionUUID->"97add9e2-8c71-4eda-9d10-51d1eed71eaf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[175136, 4718, 244, 4, 101, "Section",ExpressionUUID->"41e0585f-a0e1-4307-97c6-fca205640ce9"],
Cell[175383, 4724, 407, 10, 49, "Text",ExpressionUUID->"3ac5b60a-4b28-49a0-8ab8-d5cffde1ae8f"],
Cell[175793, 4736, 1063, 32, 90, "Input",ExpressionUUID->"c3a5f404-fc75-48b6-8685-526c7f20200f"],
Cell[176859, 4770, 1073, 31, 90, "Input",ExpressionUUID->"c4373409-61a9-402a-b4c9-cd115222c5ac"],
Cell[177935, 4803, 1453, 43, 82, "Input",ExpressionUUID->"134bb9c5-bad0-43c2-9276-d88672b2c5c2"],
Cell[179391, 4848, 1370, 44, 89, "Input",ExpressionUUID->"dbfd4d3d-e20f-4f62-a291-10821aa1bb06"],
Cell[180764, 4894, 1535, 43, 90, "Input",ExpressionUUID->"82cd90dc-bf1d-4b93-8e9e-ea868d00d5e8"],
Cell[182302, 4939, 1155, 36, 90, "Input",ExpressionUUID->"b84fa9b2-bbf4-41f8-9ed6-8bd2ba0f362e"],
Cell[183460, 4977, 1908, 54, 82, "Input",ExpressionUUID->"c1d6d409-9b4b-4052-b242-494d466f786f"],
Cell[185371, 5033, 1584, 50, 89, "Input",ExpressionUUID->"efed3c11-df08-4561-b8b9-e0c17dbd4c15"],
Cell[186958, 5085, 1536, 45, 90, "Input",ExpressionUUID->"83f024e8-4bfe-416c-b34b-a8384f8d2731"],
Cell[188497, 5132, 1462, 44, 90, "Input",ExpressionUUID->"cdf0ae1a-ea28-4a2c-8a5b-59591991c06c"],
Cell[189962, 5178, 2016, 59, 82, "Input",ExpressionUUID->"42278b7f-c118-49f2-ac59-a3a42b0452b0"],
Cell[191981, 5239, 1941, 60, 89, "Input",ExpressionUUID->"ad016cb7-29a1-4120-b23c-d0559026d3db"],
Cell[193925, 5301, 2412, 72, 92, "Input",ExpressionUUID->"c9245b0f-715d-4559-beef-baeb0c9af46c"],
Cell[196340, 5375, 1894, 60, 92, "Input",ExpressionUUID->"6c00e489-cf61-4922-8d64-2957b428ed3a"],
Cell[198237, 5437, 3515, 105, 172, "Input",ExpressionUUID->"885d69d2-5e0a-45ad-a4c8-1f75ef9eabcd"],
Cell[201755, 5544, 4828, 143, 189, "Input",ExpressionUUID->"30252a67-9324-407e-8dba-4b5ea91ae3e9"],
Cell[206586, 5689, 2662, 82, 92, "Input",ExpressionUUID->"56d81629-3195-4b4f-aa89-26aeb291995a"],
Cell[209251, 5773, 2317, 73, 92, "Input",ExpressionUUID->"1b7b9adc-ebdf-440e-ba0a-74a01c521f8a"],
Cell[211571, 5848, 4213, 123, 172, "Input",ExpressionUUID->"e5800bf3-6dc0-4171-bd1a-20e7ea9f0537"],
Cell[215787, 5973, 6980, 194, 311, "Input",ExpressionUUID->"284c58ec-4dd9-4474-9031-9f014363888a"],
Cell[222770, 6169, 5605, 127, 175, "Input",ExpressionUUID->"02b5c38f-5670-4aac-8b45-a5bddb6642dc"],
Cell[228378, 6298, 2981, 91, 170, "Input",ExpressionUUID->"708717b8-86ea-422c-a405-57dab1060c22"],
Cell[231362, 6391, 6149, 178, 293, "Input",ExpressionUUID->"0d037e3c-9786-4d3e-9989-0f892f6a22cc"],
Cell[237514, 6571, 11626, 317, 587, "Input",ExpressionUUID->"e7c580f8-5c4d-43bd-a5ff-a4a14880867f"],
Cell[CellGroupData[{
Cell[249165, 6892, 362, 7, 81, "Subsection",ExpressionUUID->"c1477ad6-f228-437c-bd37-44ee7b44cbc9"],
Cell[249530, 6901, 265, 6, 53, "Text",ExpressionUUID->"ef83d717-7750-4a65-bab6-f373b6813459"],
Cell[CellGroupData[{
Cell[249820, 6911, 1032, 27, 78, "Input",ExpressionUUID->"649c2786-96bf-4c09-b20d-a65adbc03612"],
Cell[250855, 6940, 332, 6, 52, "Output",ExpressionUUID->"4a8ad299-3b66-41bc-8274-36fe9c89b9ef"]
}, Open  ]],
Cell[251202, 6949, 256, 6, 53, "Text",ExpressionUUID->"2c444cd7-b041-4b26-b59a-2fc1035b5e13"],
Cell[CellGroupData[{
Cell[251483, 6959, 984, 26, 78, "Input",ExpressionUUID->"abf0adad-bcb4-4397-bad8-9d9f17b92df7"],
Cell[252470, 6987, 579, 11, 52, "Output",ExpressionUUID->"c74ea490-d68a-4802-ab64-2706ac33b884"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[253110, 7005, 244, 4, 101, "Section",ExpressionUUID->"9414c93c-db01-4e26-b5d0-a44fcbbf509c"],
Cell[253357, 7011, 339, 9, 49, "Text",ExpressionUUID->"aea9bca7-8b63-4857-a3e2-6f87c055e60b"],
Cell[253699, 7022, 570, 18, 78, "Input",ExpressionUUID->"5b1611a6-51cf-43d2-baca-6a1602a7796d"],
Cell[254272, 7042, 580, 17, 78, "Input",ExpressionUUID->"9bc8adb9-c2d8-4def-a578-00f674769300"],
Cell[254855, 7061, 2370, 70, 82, "Input",ExpressionUUID->"e36153b5-ec2e-4728-aeaa-3cdf636572bb"],
Cell[257228, 7133, 1826, 53, 82, "Input",ExpressionUUID->"d0b179e0-b038-45aa-a2b0-c61d28010205"],
Cell[259057, 7188, 577, 18, 74, "Input",ExpressionUUID->"5f5d92ae-8b4e-45cc-94c7-472a8de2cc01"],
Cell[259637, 7208, 635, 18, 74, "Input",ExpressionUUID->"8ceeb763-3c47-4f3a-8c06-98822a98a857"],
Cell[260275, 7228, 2602, 77, 82, "Input",ExpressionUUID->"c3eafda9-c05a-427b-b123-a7610d0282d7"],
Cell[262880, 7307, 1856, 54, 82, "Input",ExpressionUUID->"8ea48316-4dd9-476a-8430-b0fa0fcecd66"],
Cell[264739, 7363, 738, 22, 74, "Input",ExpressionUUID->"a8cea9da-0f49-4059-8c7e-300b0a3c609f"],
Cell[265480, 7387, 697, 20, 74, "Input",ExpressionUUID->"ac0e765b-6b75-44de-aad9-767c2fdce6f4"],
Cell[266180, 7409, 4152, 118, 192, "Input",ExpressionUUID->"29623827-6436-4902-af12-4b97a2bc26b9"],
Cell[270335, 7529, 2954, 84, 192, "Input",ExpressionUUID->"9d558966-76e0-45e8-a429-09b10ee1a985"],
Cell[273292, 7615, 466, 13, 76, "Input",ExpressionUUID->"a28a88be-2d29-489c-9c40-4f072c539e6f"],
Cell[273761, 7630, 1019, 31, 97, "Input",ExpressionUUID->"b40b50e2-f920-4096-be32-6efabadc213d"],
Cell[274783, 7663, 2795, 81, 82, "Input",ExpressionUUID->"a085dbc1-a172-4937-89cd-ea055570d051"],
Cell[277581, 7746, 1824, 53, 82, "Input",ExpressionUUID->"578491fa-a886-443a-895e-8b7fd4bf8c53"],
Cell[279408, 7801, 752, 23, 74, "Input",ExpressionUUID->"096bf04c-b18a-48d2-ba58-1c0dc21f8f1b"],
Cell[280163, 7826, 996, 30, 81, "Input",ExpressionUUID->"c189f314-f833-4985-945a-7390bb42649d"],
Cell[281162, 7858, 4843, 138, 264, "Input",ExpressionUUID->"dc74c37d-8834-466f-be91-fea91343fbbf"],
Cell[286008, 7998, 3209, 91, 192, "Input",ExpressionUUID->"2c38a973-c623-4e4b-9d4b-147d4bc45464"],
Cell[289220, 8091, 1153, 35, 97, "Input",ExpressionUUID->"ee73f98b-eec0-4435-aee2-40cc3b9e74cb"],
Cell[290376, 8128, 1148, 35, 97, "Input",ExpressionUUID->"f1896527-1910-4822-b62a-4547eb2158da"],
Cell[291527, 8165, 8006, 222, 409, "Input",ExpressionUUID->"89ed19f8-3933-4ec8-80ae-acc16ae902b0"],
Cell[299536, 8389, 5850, 163, 397, "Input",ExpressionUUID->"fb0a8c90-8f23-4e6c-966d-f336e42d76fa"],
Cell[CellGroupData[{
Cell[305411, 8556, 312, 6, 81, "Subsection",ExpressionUUID->"4ba39cc8-99ae-42b2-9534-12fc9791ea6f"],
Cell[CellGroupData[{
Cell[305748, 8566, 660, 12, 78, "Input",ExpressionUUID->"99e73b0f-54b1-4cf3-b5d8-28f3a4c2e735"],
Cell[306411, 8580, 311, 6, 52, "Output",ExpressionUUID->"70dede4a-4a2a-480b-8106-7462b52f8a03"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


